Non-Markovian Dynamics of a Qubit Due to Single-Photon Scattering in a Waveguide

We investigate the open dynamics of a qubit due to scattering of a single photon in an infinite or semi-infinite waveguide. Through an exact solution of the time-dependent multi-photon scattering problem, we find the qubit's dynamical map. Tools of open quantum systems theory allow us then to discuss the general features of this map, find the corresponding non-Linbladian master equation, and assess in a rigorous way its non-Markovian nature. The qubit dynamics has distinctive features that, in particular, do not occur in emission processes. Two fundamental sources of non-Markovianity are present: the finite width of the photon wavepacket and the time delay for propagation between the qubit and the end of the semi-infinite waveguide.

==> anc/Supp_Matt_NM_paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    688132,      16687]
NotebookOptionsPosition[    666143,      16029]
NotebookOutlinePosition[    666573,      16048]
CellTagsIndexPosition[    666530,      16045]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Supplementary Material for \[OpenCurlyDoubleQuote]Non-Markovian \
dynamics of a qubit due to single-photon scattering in a waveguide\
\[CloseCurlyDoubleQuote]",
  FontSize->18],
 "\nYao-Lung L. Fang, Francesco Ciccarello, and Harold U. Baranger\n\nIn this \
",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook we present the detailed steps in our calculation and the lenthy \
results that do not fit in the pdf-format Supplementary Material accompanying \
the present work.\n\nInstruction: Before running the code for each Subsection \
below, remember to clean the kernel (unless otherwise instructed), or the \
results calculated in the previous Subsection and stored in the memory would \
be carried over and may cause errors. This notebook has been tested on ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 9.0.1.\n\nDated: July 18, 2017"
}], "Text",
 CellChangeTimes->{{3.646657145765472*^9, 3.646657240715548*^9}, {
   3.705601990085062*^9, 3.705602023690954*^9}, {3.7056086118889933`*^9, 
   3.705608616737474*^9}, {3.7056222207090178`*^9, 3.7056222519008017`*^9}, {
   3.7056222908909073`*^9, 3.705622307561364*^9}, {3.705622339390695*^9, 
   3.70562254391068*^9}, {3.705691004239935*^9, 3.705691004479909*^9}, {
   3.7056910616066933`*^9, 3.7056910719810038`*^9}, 3.705711272946535*^9, {
   3.709343217797312*^9, 3.709343220834021*^9}}],

Cell[CellGroupData[{

Cell["1. Infinite waveguide", "Section",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
  3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
  3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
  3.646752228162314*^9, 3.64675223182625*^9}, {3.6468635857130632`*^9, 
  3.646863616402749*^9}, {3.705602217388197*^9, 3.705602221061075*^9}, {
  3.705607503506153*^9, 3.705607503705041*^9}, {3.7056085299875793`*^9, 
  3.7056085358328257`*^9}, {3.705620418111023*^9, 3.705620430669229*^9}}],

Cell[CellGroupData[{

Cell["\<\
1.1 Single-excitation sector
initial condition: plane wave\
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
  3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
  3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
  3.646752228162314*^9, 3.64675223182625*^9}, {3.6468635857130632`*^9, 
  3.646863616402749*^9}, {3.705602217388197*^9, 3.705602221061075*^9}, {
  3.705607503506153*^9, 3.705607503705041*^9}, {3.7056085459866743`*^9, 
  3.705608546663979*^9}, {3.705620422500614*^9, 3.7056204336908283`*^9}}],

Cell["\<\
It is assumed that the photon is injected from the left, and that the \
wavefront is at x=0 when t=0.\
\>", "Text",
 CellChangeTimes->{{3.705602362965232*^9, 3.7056023988842688`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]R0", "[", "x_", "]"}], ":=", 
  RowBox[{"A", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", "k", " ", "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.646088970578529*^9, 3.646089024884512*^9}, 
   3.646089500923807*^9, {3.6462708591538258`*^9, 3.64627089688807*^9}, {
   3.6467522525006847`*^9, 3.646752256389196*^9}, 3.646752634028945*^9, {
   3.6514317533871937`*^9, 3.651431759143284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", "t_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "t", "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"e", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"I", " ", "w0"}], "+", 
                RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}], 
             RowBox[{"e", "[", "t", "]"}]}], "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
             RowBox[{"\[Phi]R0", "[", 
              RowBox[{"-", "t"}], "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"e", "[", "t", "]"}], ",", "t"}], "]"}]}], "//", "Simplify"}],
     "//", "First"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.646751544580819*^9, 3.646751664396779*^9}, {
   3.646751752964837*^9, 3.64675176863479*^9}, 3.651431767457879*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]R", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]R0", "[", 
     RowBox[{"x", "-", "t"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}]}], "-", 
   RowBox[{"I", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
    RowBox[{"e", "[", 
     RowBox[{"t", "-", "x"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", "x", "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.645285272391775*^9, 3.645285332612527*^9}, {
  3.6452855271881523`*^9, 3.6452855824345627`*^9}, {3.646089539800408*^9, 
  3.646089546518064*^9}, {3.646271016698935*^9, 3.646271017297024*^9}, {
  3.646751674855932*^9, 3.646751748594358*^9}, {3.646751812977557*^9, 
  3.646751822130287*^9}, {3.651431773281749*^9, 3.6514317857183933`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]L", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
   RowBox[{"e", "[", 
    RowBox[{"t", "+", "x"}], "]"}], 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"-", "x"}], "]"}], 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "+", "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.646751843425785*^9, 3.6467518561765413`*^9}, {
  3.651431788759754*^9, 3.651431789604817*^9}}],

Cell["The results are given below:", "Text",
 CellChangeTimes->{{3.705602431789289*^9, 3.705602459857484*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.7056024050371437`*^9, 3.705602405578597*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "w0"}], "-", 
       FractionBox["\[CapitalGamma]", "2"]}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]"}], ")"}]}]]}], ")"}], " ", 
   SqrtBox["\[CapitalGamma]"]}], 
  RowBox[{
   RowBox[{"2", " ", "k"}], "-", 
   RowBox[{"2", " ", "w0"}], "+", 
   RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{3.7056024060084887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]R", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.705602415220852*^9, 3.7056024196411953`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", "x"}], ")"}]}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", "x"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "-", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "w0"}], "-", 
        FractionBox["\[CapitalGamma]", "2"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]"}], ")"}]}]]}], ")"}], " ", "\[CapitalGamma]", " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}], " ", 
    RowBox[{"HeavisideTheta", "[", "x", "]"}]}], 
   RowBox[{
    RowBox[{"2", " ", "k"}], "-", 
    RowBox[{"2", " ", "w0"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}]]}]], "Output",
 CellChangeTimes->{3.70560242007474*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]L", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.705602424810848*^9, 3.705602425011118*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "w0"}], "-", 
        FractionBox["\[CapitalGamma]", "2"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]"}], ")"}]}]]}], ")"}], " ", "\[CapitalGamma]", " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"-", "x"}], "]"}], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "+", "x"}], "]"}]}], 
   RowBox[{
    RowBox[{"2", " ", "k"}], "-", 
    RowBox[{"2", " ", "w0"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}]]}]], "Output",
 CellChangeTimes->{3.7056024255920963`*^9}]
}, Open  ]],

Cell["\<\
Calculate single-photon transmittance in the steady state (t\[RightArrow]\
\[Infinity] and x>0)\
\>", "Text",
 CellChangeTimes->{{3.705602478745075*^9, 3.705602495050915*^9}, {
  3.70560257607456*^9, 3.705602626093685*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{"\[Phi]R", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"\[Phi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"A", "\[Equal]", "1"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.646752016060731*^9, 3.6467520547650537`*^9}, {
  3.646752370374941*^9, 3.646752377462632*^9}, {3.651431814614148*^9, 
  3.65143181776696*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"UnitStep", "[", 
    RowBox[{"t", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
     SuperscriptBox["\[CapitalGamma]", "2"], "+", 
     RowBox[{"\[CapitalGamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "t"}], "+", "x"}], ")"}], " ", 
             "\[CapitalGamma]"}]]}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "t"}], "+", "x"}], ")"}], " ", "\[CapitalGamma]"}]],
          " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "w0"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", "x"}], ")"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"UnitStep", "[", "x", "]"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   SuperscriptBox["\[CapitalGamma]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.646752057685693*^9, 3.646752382054008*^9, 3.646752414875402*^9, {
   3.646752722649743*^9, 3.646752737759902*^9}, 3.651431832461059*^9, 
   3.705602574839428*^9, {3.70560267667372*^9, 3.705602693852949*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{"%", ",", 
    RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"x", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6467520872725697`*^9, 3.6467520960419683`*^9}, {
  3.6467524196670103`*^9, 3.6467524259066*^9}, {3.646752736553115*^9, 
  3.646752740645176*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k", "-", "w0"}], ")"}], "2"]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   SuperscriptBox["\[CapitalGamma]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.6467520963897123`*^9, 3.646752426782753*^9, {3.646752725470619*^9, 
   3.646752743053194*^9}, 3.7056025777517843`*^9, {3.705602676843658*^9, 
   3.705602693943531*^9}}]
}, Open  ]],

Cell["\<\
Calculate single-photon reflectance in the steady state (t\[RightArrow]\
\[Infinity] and x<0)\
\>", "Text",
 CellChangeTimes->{{3.705602478745075*^9, 3.705602507127018*^9}, {
  3.705602564133765*^9, 3.705602564776726*^9}, {3.7056026309450073`*^9, 
  3.705602633264825*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{"\[Phi]L", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"\[Phi]L", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"A", "\[Equal]", "1"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.646752016060731*^9, 3.6467520547650537`*^9}, {
   3.646752101676083*^9, 3.646752103964134*^9}, 3.6467527485432177`*^9, {
   3.651431827143539*^9, 3.651431830257455*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", "+", "x"}], ")"}]}], " ", "\[CapitalGamma]"}]], " ", 
   SuperscriptBox["\[CapitalGamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "w0"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", "x"}], ")"}]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     RowBox[{"-", "x"}], ",", 
     RowBox[{"t", "+", "x"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   SuperscriptBox["\[CapitalGamma]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.646752057685693*^9, 3.646752106405154*^9, 3.6467527554703608`*^9, 
   3.6514318364648*^9, 3.705602581832168*^9, {3.705602678969516*^9, 
   3.705602695955703*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{"%", ",", 
    RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"x", "<", "0"}]}], "}"}]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6467520872725697`*^9, 3.6467520960419683`*^9}, {
  3.646752761708164*^9, 3.64675276682195*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[CapitalGamma]", "2"], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   SuperscriptBox["\[CapitalGamma]", "2"]}]]], "Output",
 CellChangeTimes->{{3.6467520963897123`*^9, 3.64675211472151*^9}, 
   3.6467527676961517`*^9, 3.705602582552734*^9, {3.705602679051484*^9, 
   3.7056026960193768`*^9}}]
}, Open  ]],

Cell["Check: sum of them should be 1", "Text",
 CellChangeTimes->{{3.705602645011882*^9, 3.705602657469824*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "+", "%%%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.705602672966004*^9, 3.7056026837688227`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.705602679969596*^9, 3.705602696059441*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
I.2 Single-excitation sector
initial condition: exponential wavepacket\
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
   3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
   3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
   3.646863606382114*^9, 3.646863620818234*^9}, {3.647012090308457*^9, 
   3.6470120910307703`*^9}, {3.705602225309455*^9, 3.705602244039564*^9}, {
   3.7056075051810083`*^9, 3.70560750535907*^9}, 3.70560856440661*^9, {
   3.705620426888844*^9, 3.705620435467663*^9}}],

Cell["\<\
It is assumed that the photon is injected from the left, and that the \
wavefront is at x=0 when t=0.\
\>", "Text",
 CellChangeTimes->{{3.705602362965232*^9, 3.7056023988842688`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]R0", "[", "x1_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"I", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"I", " ", "\[Alpha]", " ", 
         RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}], "x1"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.646088970578529*^9, 3.646089024884512*^9}, 
   3.646089500923807*^9, {3.6462708591538258`*^9, 3.64627089688807*^9}, 
   3.647011558175605*^9, {3.647011703093919*^9, 3.647011704493245*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", "t_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "t", "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"e", "'"}], "[", "t", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"I", " ", "w0"}], "+", 
                RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}], 
             RowBox[{"e", "[", "t", "]"}]}], "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
             RowBox[{"\[Phi]R0", "[", 
              RowBox[{"-", "t"}], "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"e", "[", "t", "]"}], ",", "t"}], "]"}]}], "//", "Simplify"}],
     "//", "First"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.646751544580819*^9, 3.646751664396779*^9}, {
  3.646751752964837*^9, 3.64675176863479*^9}, {3.6470117112288322`*^9, 
  3.647011711884589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]R", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]R0", "[", 
     RowBox[{"x", "-", "t"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}]}], "-", 
   RowBox[{"I", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
    RowBox[{"e", "[", 
     RowBox[{"t", "-", "x"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", "x", "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.645285272391775*^9, 3.645285332612527*^9}, {
  3.6452855271881523`*^9, 3.6452855824345627`*^9}, {3.646089539800408*^9, 
  3.646089546518064*^9}, {3.646271016698935*^9, 3.646271017297024*^9}, {
  3.646751674855932*^9, 3.646751748594358*^9}, {3.646751812977557*^9, 
  3.646751822130287*^9}, {3.647011720189727*^9, 3.647011727733111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]L", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
   RowBox[{"e", "[", 
    RowBox[{"t", "+", "x"}], "]"}], 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"-", "x"}], "]"}], 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "+", "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.646751843425785*^9, 3.6467518561765413`*^9}, {
  3.647011732452612*^9, 3.6470117326128607`*^9}}],

Cell["The results are given below:", "Text",
 CellChangeTimes->{{3.705602431789289*^9, 3.705602459857484*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.647012102966243*^9, 3.647012104011095*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "w0"}], "-", 
        FractionBox["\[CapitalGamma]", "2"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]", "-", 
          RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], 
    " ", 
    SqrtBox["\[CapitalGamma]"], " ", 
    SqrtBox[
     RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]]}], 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     "\[CapitalGamma]"}]}]]}]], "Output",
 CellChangeTimes->{3.647012104447006*^9, 3.7056028786080647`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]R", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.6470121064578857`*^9, 3.647012109043281*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], 
        "2"]}], ")"}]}]], " ", 
   SqrtBox[
    RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "-", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "w0"}], "-", 
        FractionBox["\[CapitalGamma]", "2"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]", "-", 
          RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], 
    " ", "\[CapitalGamma]", " ", 
    SqrtBox[
     RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}], " ", 
    RowBox[{"HeavisideTheta", "[", "x", "]"}]}], 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     "\[CapitalGamma]"}]}]]}]], "Output",
 CellChangeTimes->{3.6470121094576693`*^9, 3.70560287974057*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]L", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.647012110815089*^9, 3.647012113291147*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "w0"}], "-", 
       FractionBox["\[CapitalGamma]", "2"]}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]", "-", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], 
   " ", "\[CapitalGamma]", " ", 
   SqrtBox[
    RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"-", "x"}], "]"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "+", "x"}], "]"}]}], 
  RowBox[{
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
    "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{3.647012113714149*^9, 3.7056028804585114`*^9}]
}, Open  ]],

Cell["\<\
Calculate single-photon transmittance in the steady state (t\[RightArrow]\
\[Infinity] and x>0)\
\>", "Text",
 CellChangeTimes->{{3.705602478745075*^9, 3.705602495050915*^9}, {
  3.70560257607456*^9, 3.705602626093685*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{
      RowBox[{"\[Phi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"\[Phi]R", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646752016060731*^9, 3.6467520547650537`*^9}, {
   3.647011822086864*^9, 3.647011831965419*^9}, 3.705602931968842*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646752060007242*^9, 3.646752077931826*^9}, {
   3.647011834644197*^9, 3.647011849579596*^9}, 3.705602935032333*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PR", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"\[Alpha]", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6467520872725697`*^9, 3.6467520960419683`*^9}, {
  3.647011852357135*^9, 3.647011853523465*^9}, {3.647011909712781*^9, 
  3.647011917843336*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.647011885311696*^9, 3.647011965927884*^9, 
  3.705602971814044*^9}]
}, Open  ]],

Cell["\<\
Calculate single-photon reflectance in the steady state (t\[RightArrow]\
\[Infinity] and x<0)\
\>", "Text",
 CellChangeTimes->{{3.705602478745075*^9, 3.705602495050915*^9}, {
  3.70560257607456*^9, 3.705602626093685*^9}, {3.70560295731504*^9, 
  3.705602960984077*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{
      RowBox[{"\[Phi]L", "[", 
       RowBox[{"x", ",", "t"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"\[Phi]L", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646752016060731*^9, 3.6467520547650537`*^9}, {
   3.646752101676083*^9, 3.646752103964134*^9}, {3.6470118635893803`*^9, 
   3.647011870227334*^9}, 3.7056029429182787`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646752060007242*^9, 3.646752077931826*^9}, {
   3.646752109644082*^9, 3.646752111426466*^9}, {3.6470118785328007`*^9, 
   3.6470118822347097`*^9}, 3.705602944983184*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PL", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"\[Alpha]", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6467520872725697`*^9, 3.6467520960419683`*^9}, {
  3.647011884708077*^9, 3.647011886042308*^9}, {3.6470119243633127`*^9, 
  3.647011924929603*^9}, {3.647012046884717*^9, 3.6470120478967533`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalGamma]", "2"]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.6470119044565773`*^9, 3.647011983762493*^9, 
  3.647012062356882*^9, 3.705602988266011*^9}]
}, Open  ]],

Cell["Check: sum of them should be 1", "Text",
 CellChangeTimes->{{3.705602645011882*^9, 3.705602657469824*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PR", "+", "PL"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6470121231358423`*^9, 3.64701212807448*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6470121254271593`*^9, 3.647012128336856*^9}, 
   3.705602988384531*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
1.3 Double-excitation sector
initial condition: two-photon plane wave \
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248298247328*^9}, {
   3.646264716669662*^9, 3.646264721349758*^9}, {3.646863625402573*^9, 
   3.646863635569949*^9}, {3.7056022535851517`*^9, 3.70560226136053*^9}, {
   3.705607506731989*^9, 3.70560750688487*^9}, 3.705620342947816*^9, {
   3.7056204393128433`*^9, 3.705620439988647*^9}}],

Cell["\<\
Solve wavefunctions in the left-right basis\
\>", "Text",
 CellChangeTimes->{{3.646245102186757*^9, 3.646245134817601*^9}, {
  3.646766322300811*^9, 3.646766325523436*^9}, {3.646781271930861*^9, 
  3.646781272529407*^9}, {3.705603213000298*^9, 3.7056032203934593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]0RR", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
  RowBox[{"A", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", "k", " ", "x1"}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", "k", " ", "x2"}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"two", " ", "identical", " ", "photons"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.646088970578529*^9, 3.646089024884512*^9}, 
   3.646089500923807*^9, 3.705603573299951*^9, {3.705607483897531*^9, 
   3.705607490950881*^9}}],

Cell[CellGroupData[{

Cell["solve for \[Psi]R (x, t)", "Subsubsection",
 CellChangeTimes->{{3.645286179297871*^9, 3.645286191332399*^9}}],

Cell["\<\
Solve for \[Psi]R(x, t) in region R1 (x<0)\
\>", "Text",
 CellChangeTimes->{{3.6452845342714148`*^9, 3.6452845533709707`*^9}, 
   3.646765328879434*^9, {3.705603246588827*^9, 3.705603318320858*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"part1", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"\[Psi]R", "[", 
                RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "I"}], " ", "w0"}], "-", 
               RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}], "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"\[CapitalGamma]", "/", "4"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Chi]0RR", "[", 
                RowBox[{
                 RowBox[{"x", "-", "t"}], ",", 
                 RowBox[{"-", "t"}]}], "]"}], "+", 
               RowBox[{"\[Chi]0RR", "[", 
                RowBox[{
                 RowBox[{"-", "t"}], ",", 
                 RowBox[{"x", "-", "t"}]}], "]"}]}], ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"\[Psi]R", "[", 
            RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"\[Psi]R", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "First"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645284413253533*^9, 3.645284505940073*^9}, {
  3.6460890395945168`*^9, 3.6460890663671303`*^9}, {3.646089096752535*^9, 
  3.6460891012841*^9}, {3.646089321970879*^9, 3.646089322625607*^9}, {
  3.6460895111216507`*^9, 3.6460895126326227`*^9}, {3.646765299864874*^9, 
  3.646765311049244*^9}, {3.646777289409669*^9, 3.6467772915505447`*^9}, {
  3.705603568352841*^9, 3.7056035702405376`*^9}}],

Cell["\<\
Solve for \[Psi]R(x,t) in region R2 (0<x<t)\
\>", "Text",
 CellChangeTimes->{{3.6452845342714148`*^9, 3.6452845533709707`*^9}, {
   3.645284716480073*^9, 3.6452847176716413`*^9}, 3.6467653288799*^9, {
   3.705603259242825*^9, 3.7056033258397617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"part2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"\[Psi]R", "[", 
                RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "I"}], " ", "w0"}], "-", 
               RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}], "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"\[CapitalGamma]", "/", "4"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Chi]0RR", "[", 
                RowBox[{
                 RowBox[{"x", "-", "t"}], ",", 
                 RowBox[{"-", "t"}]}], "]"}], "+", 
               RowBox[{"\[Chi]0RR", "[", 
                RowBox[{
                 RowBox[{"-", "t"}], ",", 
                 RowBox[{"x", "-", "t"}]}], "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"part1", "[", 
               RowBox[{
                RowBox[{"-", "x"}], ",", 
                RowBox[{"t", "-", "x"}]}], "]"}], ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"\[Psi]R", "[", 
            RowBox[{"0", ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{"part1", "[", 
            RowBox[{"0", ",", "t"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"\[Psi]R", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "First"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645284413253533*^9, 3.645284505940073*^9}, {
  3.645284755176352*^9, 3.645284762782812*^9}, {3.646089359230198*^9, 
  3.646089384938552*^9}, {3.646089517007821*^9, 3.646089519181913*^9}, {
  3.646089806704997*^9, 3.6460898072365026`*^9}, {3.646245293141149*^9, 
  3.646245306323942*^9}, {3.646765345888363*^9, 3.646765389852213*^9}, {
  3.646777294446315*^9, 3.646777294557308*^9}, {3.70560357085355*^9, 
  3.7056035712860737`*^9}}],

Cell["\<\
Solve for \[Psi]R(x,t) in region R3 (x>t)\
\>", "Text",
 CellChangeTimes->{{3.6452845342714148`*^9, 3.6452845533709707`*^9}, {
   3.645284981300336*^9, 3.645284982659026*^9}, 3.646765328880341*^9, {
   3.705603304197959*^9, 3.705603335529662*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Psi]R", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]R", "[", 
            RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", "w0"}], "-", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
         RowBox[{"\[Psi]R", "[", 
          RowBox[{"x", ",", "t"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Psi]R", "[", 
        RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"\[Psi]R", "[", 
     RowBox[{"x", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "t"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.645284413253533*^9, 3.645284505940073*^9}, 
   3.64528499378835*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Psi]R", "[", 
     RowBox[{"x", ",", "t"}], "]"}], "\[Rule]", "0"}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.6460907227236557`*^9, 3.64624532607231*^9, 
  3.646245820300846*^9, 3.646765494547248*^9, 3.646777303683875*^9, 
  3.646781661227429*^9, 3.6467820016807632`*^9, 3.6468608463336983`*^9, 
  3.6514318979453297`*^9, 3.705603349955236*^9, 3.705603587266294*^9}]
}, Open  ]],

Cell["\<\
Combine all pieces and show the result\
\>", "Text",
 CellChangeTimes->{{3.645285471371396*^9, 3.645285475633957*^9}, 
   3.6467653288807573`*^9, {3.7056033395994797`*^9, 3.705603362814335*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]R", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"part1", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"-", "x"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"part2", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", "x", "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", "x"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645285369809359*^9, 3.645285415408617*^9}, {
   3.645286556066531*^9, 3.6452865640994663`*^9}, {3.6452888259676123`*^9, 
   3.6452888322453527`*^9}, 3.645289292288622*^9, {3.646089401093813*^9, 
   3.646089406998515*^9}, 3.646090055280068*^9, {3.6462453339560223`*^9, 
   3.646245338354993*^9}, {3.646765498779809*^9, 3.646765512391259*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Psi]R", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.646781664550982*^9, 3.6467816665369167`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k", " ", "t"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "t", " ", "w0"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
      FractionBox[
       RowBox[{"t", " ", "\[CapitalGamma]"}], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "k", " ", "t"}]]}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]"}], ")"}]}]]}], ")"}], " ", 
    SqrtBox["\[CapitalGamma]"], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"-", "x"}], "]"}]}], 
   RowBox[{
    RowBox[{"2", " ", "k"}], "-", 
    RowBox[{"2", " ", "w0"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "k"}], "-", 
       RowBox[{"2", " ", "w0"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}], "2"]], 
   RowBox[{"2", " ", "A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "t"}], "-", 
         RowBox[{"3", " ", "x"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "t"}], "-", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]"}], ")"}]}]}]], " ", 
    SqrtBox["\[CapitalGamma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t"}], "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            "\[CapitalGamma]"}], ")"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "t"}], "-", 
            RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            "\[CapitalGamma]"}], ")"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "w0", "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            "\[CapitalGamma]"}], ")"}]}]}]], " ", "\[CapitalGamma]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t"}], "-", "x"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            "\[CapitalGamma]"}], ")"}]}]}]], " ", "\[CapitalGamma]"}]}], 
     ")"}], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}], " ", 
    RowBox[{"HeavisideTheta", "[", "x", "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.646781666984603*^9, 3.6467820017353697`*^9, 
  3.646860846398514*^9, 3.651431898006468*^9, 3.705603364712345*^9, 
  3.705603587351458*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["solve for \[Psi]L (x, t)", "Subsubsection",
 CellChangeTimes->{{3.645286179297871*^9, 3.6452861971312637`*^9}}],

Cell["\<\
Solve for \[Psi]L(x,t) in region L1 (x>0)\
\>", "Text",
 CellChangeTimes->{{3.64528459877157*^9, 3.645284600907585*^9}, 
   3.646765550744203*^9, {3.705603438598784*^9, 3.705603449197221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Psi]L", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", "w0"}], "-", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Psi]L", "[", 
        RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "t"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.645284568615679*^9, 3.645284592237216*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], "\[Rule]", "0"}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.645284593652223*^9, 3.646089436865552*^9, 
  3.646245432140444*^9, 3.64624582102985*^9, 3.6467655783620577`*^9, 
  3.646777316038262*^9, 3.646782001785461*^9, 3.646860846452696*^9, 
  3.6514318980582533`*^9, 3.7056034698021517`*^9, 3.7056035922525587`*^9}]
}, Open  ]],

Cell["\<\
Solve for \[Psi]L(x,t) in region L2 (-t<x<0)\
\>", "Text",
 CellChangeTimes->{{3.64528459877157*^9, 3.645284600907585*^9}, {
   3.6452850164593983`*^9, 3.645285018066083*^9}, 3.6467655507447166`*^9, {
   3.705603454518093*^9, 3.705603466238819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"\[Psi]R", "[", 
    RowBox[{"x", ",", 
     RowBox[{"t", "+", "x"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "t"}], "<", "x", "<", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.646765671419385*^9, 3.646765677158684*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "t"}], "+", "x"}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"t", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
        "\[CapitalGamma]"}], ")"}]}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", "x"}], ")"}]}]]}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]"}], ")"}]}]]}], ")"}], " ", 
   SqrtBox["\[CapitalGamma]"]}], 
  RowBox[{
   RowBox[{"2", " ", "k"}], "-", 
   RowBox[{"2", " ", "w0"}], "+", 
   RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{3.646765678881303*^9, 3.646777317268446*^9, 
  3.646782002918378*^9, 3.646860847617462*^9, 3.651431899203957*^9, 
  3.7056034721084633`*^9, 3.7056035934143763`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"part2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]L", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Psi]L", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Psi]L", "[", 
               RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "I"}], " ", "w0"}], "-", 
               RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
             RowBox[{"\[Psi]L", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}], "*", 
             RowBox[{"(", "%", ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"\[Psi]L", "[", 
            RowBox[{"0", ",", "t"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"\[Psi]L", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "First"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645284568615679*^9, 3.645284592237216*^9}, {
   3.645285028867496*^9, 3.645285036722816*^9}, 3.645285073475834*^9, {
   3.6460910407829733`*^9, 3.646091048365305*^9}, {3.646091095937347*^9, 
   3.646091096496172*^9}, {3.646245455796479*^9, 3.646245458591033*^9}, {
   3.646765583132682*^9, 3.646765669529997*^9}}],

Cell["\<\
Solve for \[Psi]L(x,t) in region L3 (x<-t)\
\>", "Text",
 CellChangeTimes->{{3.64528459877157*^9, 3.645284600907585*^9}, {
   3.6452850164593983`*^9, 3.645285018066083*^9}, {3.645285094307294*^9, 
   3.64528510032885*^9}, 3.646765550745183*^9, {3.705603478398797*^9, 
   3.705603487040867*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Psi]L", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", "w0"}], "-", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Psi]L", "[", 
        RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "t"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.645284568615679*^9, 3.645284592237216*^9}, {
   3.645285028867496*^9, 3.645285036722816*^9}, 3.645285073475834*^9, {
   3.645285108282199*^9, 3.645285109137739*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], "\[Rule]", "0"}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.645284593652223*^9, 3.645285078772738*^9, 
  3.645285109667674*^9, 3.646089462275923*^9, 3.646245472273934*^9, 
  3.646245822441305*^9, 3.6467773178722267`*^9, 3.64678200355857*^9, 
  3.646860848211157*^9, 3.6514318997848377`*^9, 3.7056034898377047`*^9, 
  3.705603593951915*^9}]
}, Open  ]],

Cell["\<\
Combine all pieces and show the result\
\>", "Text",
 CellChangeTimes->{
  3.646765550745599*^9, {3.705603492418749*^9, 3.7056034989156837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]L", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"part2", "[", 
     RowBox[{"x", ",", "t"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"-", "x"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"x", "+", "t"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645285488676236*^9, 3.645285517994576*^9}, 
   3.646089465650784*^9, 3.646090542382682*^9, 3.646245477248014*^9, {
   3.6467657081603127`*^9, 3.646765716716887*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Psi]L", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.6467820126861343`*^9, 3.646782016064386*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", "+", "x"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
       "\[CapitalGamma]"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", "x"}], ")"}]}]]}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]"}], ")"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]"}], ")"}]}]]}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            "\[CapitalGamma]"}], ")"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            "\[CapitalGamma]"}], ")"}]}]}], ")"}]}]]}], ")"}], " ", 
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"-", "x"}], "]"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "+", "x"}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]"}],
     ")"}], "2"]]], "Output",
 CellChangeTimes->{3.6467820165298023`*^9, 3.646860848280633*^9, 
  3.6514318998327017`*^9, 3.705603501256555*^9, 3.7056035940323563`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Construct two-photon wavefunction", "Subsubsection",
 CellChangeTimes->{{3.645286207596116*^9, 3.645286223271029*^9}}],

Cell[TextData[{
 "Construct the wavefunction for two right-going photons, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Chi]", "RR"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and calculate ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    RowBox[{
     SubscriptBox["\[Chi]", "RR"], "(", 
     RowBox[{
      SubscriptBox["x", "d"], ",", " ", 
      RowBox[{
       SubscriptBox["x", "d"], "+", "\[Tau]"}], ",", " ", 
      RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], ")"}], 
    SuperscriptBox["|", "2"]}], TraditionalForm]]],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "d"], ">", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.7056036816383677`*^9, 3.705603722626074*^9}, {
  3.705603763194948*^9, 3.705603763339569*^9}, {3.705606966028369*^9, 
  3.70560698029368*^9}, {3.70560706957416*^9, 3.7056070739397287`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]RR", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]0RR", "[", 
      RowBox[{
       RowBox[{"x1", "-", "t"}], ",", 
       RowBox[{"x2", "-", "t"}]}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", "x1"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", "x2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"I", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Psi]R", "[", 
         RowBox[{
          RowBox[{"x1", "-", "x2"}], ",", 
          RowBox[{"t", "-", "x2"}]}], "]"}], 
        RowBox[{"HeavisideTheta", "[", "x2", "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"t", "-", "x2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Psi]R", "[", 
         RowBox[{
          RowBox[{"x2", "-", "x1"}], ",", 
          RowBox[{"t", "-", "x1"}]}], "]"}], 
        RowBox[{"HeavisideTheta", "[", "x1", "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"t", "-", "x1"}], "]"}]}]}], ")"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.645285272391775*^9, 3.645285332612527*^9}, {
   3.6452855271881523`*^9, 3.6452855824345627`*^9}, {3.646089539800408*^9, 
   3.646089546518064*^9}, {3.646765726358871*^9, 3.646765739340021*^9}, {
   3.64677733394803*^9, 3.646777341474556*^9}, 3.705603572432617*^9, 
   3.70560364922887*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"\[Chi]RR", "[", 
     RowBox[{"x1", ",", "x2", ",", "t"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "x2", ">", "x1", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.645285584729822*^9, 3.6452856208159103`*^9}, {
   3.645285695580306*^9, 3.645285696948091*^9}, {3.645288061836418*^9, 
   3.645288062251101*^9}, {3.645289372784298*^9, 3.6452893736801863`*^9}, 
   3.705603653500581*^9, 3.705603934509061*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"%", 
      RowBox[{"Conjugate", "[", "%", "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "x2", ">", "x1", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646766256244357*^9, 3.646766280505872*^9}, {
   3.646777377563788*^9, 3.646777380170556*^9}, {3.7056039392718287`*^9, 
   3.705603940471789*^9}, 3.7056040440671787`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsSquareChiRR", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x2", ">", "x1", ">", "0"}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.646766295983528*^9, 3.646766304995542*^9}, {
   3.6467663894408817`*^9, 3.646766402639147*^9}, {3.646766442258404*^9, 
   3.6467664470708323`*^9}, 3.6467773845537653`*^9, {3.705603958079838*^9, 
   3.705603964298086*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}], "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
      SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CapitalGamma]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "w0"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
     SuperscriptBox["\[CapitalGamma]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.705604031468808*^9}]
}, Open  ]],

Cell[TextData[{
 "Calculate transmission ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "2"], "(", "\[Tau]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    RowBox[{
     SubscriptBox["\[Chi]", "RR"], "(", 
     RowBox[{
      SubscriptBox["x", "d"], ",", " ", 
      RowBox[{
       SubscriptBox["x", "d"], "+", "\[Tau]"}], ",", " ", 
      RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], ")"}], 
    SuperscriptBox["|", "2"], 
    RowBox[{"/", 
     SuperscriptBox["T", "2"]}]}], TraditionalForm]]],
 ", where T is the single-photon transmittance. This reproduces known results \
in the literature."
}], "Text",
 CellChangeTimes->{{3.705604084749627*^9, 3.705604146555963*^9}, {
  3.705606079547408*^9, 3.705606113140204*^9}, {3.705606670011759*^9, 
  3.70560667171357*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g2RR", "[", "\[Tau]_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AbsSquareChiRR", "/", 
      FractionBox[
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k", "-", "w0"}], ")"}], "4"], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}], "2"], "+", 
          RowBox[{
           SuperscriptBox["\[CapitalGamma]", "2"], "/", "4"}]}], ")"}], 
        "2"]]}], "/.", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"x1", "+", "\[Tau]"}]}]}], "//", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.64677765348317*^9, 3.6467776912690887`*^9}, {
  3.705604295859562*^9, 3.705604311970799*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"g2RR", "[", "t", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"w0", "\[Rule]", "100"}], ",", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"100", "-", 
        FractionBox["1", "2"]}]}]}], " ", "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "Dashed"}], "}"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(g\), \(2\)]\)(\[Tau])\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Fig.3(a) of Fang et al., EPJ-QT 1, 3 (2014)\>\""}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.646777697062435*^9, 3.646777733707159*^9}, {
  3.705605993475532*^9, 3.7056060593497677`*^9}, {3.7056061209459*^9, 
  3.7056062778280163`*^9}, {3.705606316099079*^9, 3.7056063230432034`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd2Hk8lF8XAHBkzb5HyDZjyTJjGz/hnoqUilbZtySRSCRFtJJsISJZWoRU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\)(\[Tau])\"", 
      TraditionalForm], None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  GridLines->{None, {{1, 
      Dashing[{Small, Small}]}}},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig.3(a) of Fang et al., EPJ-QT 1, 3 (2014)\"", TraditionalForm],
  PlotRange->{{0, 25}, {0, 7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7056062572670937`*^9, 3.7056062783396606`*^9}, {
  3.70560632005054*^9, 3.705606323489675*^9}}]
}, Open  ]],

Cell[TextData[{
 "Construct the wavefunction for two left-going photons, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Chi]", "LL"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and calculate ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    RowBox[{
     SubscriptBox["\[Chi]", "LL"], "(", 
     RowBox[{
      SubscriptBox["x", "d"], ",", " ", 
      RowBox[{
       SubscriptBox["x", "d"], "-", "\[Tau]"}], ",", " ", 
      RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], ")"}], 
    SuperscriptBox["|", "2"]}], TraditionalForm]]],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "d"], "<", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.7056036816383677`*^9, 3.705603722626074*^9}, {
  3.705603763194948*^9, 3.705603763339569*^9}, {3.705606966028369*^9, 
  3.705606995463942*^9}, {3.705607056375996*^9, 3.7056070629558077`*^9}, {
  3.7056071160938797`*^9, 3.705607116410368*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]LL", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Psi]L", "[", 
        RowBox[{
         RowBox[{"x1", "-", "x2"}], ",", 
         RowBox[{"t", "+", "x2"}]}], "]"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"-", "x2"}], "]"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "+", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Psi]L", "[", 
        RowBox[{
         RowBox[{"x2", "-", "x1"}], ",", 
         RowBox[{"t", "+", "x1"}]}], "]"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"-", "x1"}], "]"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "+", "x1"}], "]"}]}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.645285272391775*^9, 3.645285332612527*^9}, {
   3.6452855271881523`*^9, 3.6452855824345627`*^9}, {3.646089539800408*^9, 
   3.646089546518064*^9}, {3.646765726358871*^9, 3.646765739340021*^9}, {
   3.64677733394803*^9, 3.646777341474556*^9}, {3.6467779864289618`*^9, 
   3.64677803757285*^9}, {3.6467782647802773`*^9, 3.646778265300318*^9}, 
   3.705606570686551*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"\[Chi]LL", "[", 
     RowBox[{"x1", ",", "x2", ",", "t"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], "<", "x2", "<", "x1", "<", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.645285584729822*^9, 3.6452856208159103`*^9}, {
   3.645285695580306*^9, 3.645285696948091*^9}, {3.645288061836418*^9, 
   3.645288062251101*^9}, {3.645289372784298*^9, 3.6452893736801863`*^9}, {
   3.64677804525233*^9, 3.646778060670142*^9}, 3.7056065721527357`*^9, 
   3.705606611852592*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"%", 
      RowBox[{"Conjugate", "[", "%", "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], "<", "x2", "<", "x1", "<", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646766256244357*^9, 3.646766280505872*^9}, {
  3.646777377563788*^9, 3.646777380170556*^9}, {3.646778208251412*^9, 
  3.646778214172521*^9}, {3.7056066165487127`*^9, 3.705606646259177*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsSquareChiLL", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x2", "<", "x1", "<", "0"}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.646766295983528*^9, 3.646766304995542*^9}, {
   3.6467663894408817`*^9, 3.646766402639147*^9}, {3.646766442258404*^9, 
   3.6467664470708323`*^9}, 3.6467773845537653`*^9, {3.646778223210825*^9, 
   3.646778224650797*^9}, {3.7056066325719147`*^9, 3.705606634155168*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["\[CapitalGamma]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "x1"}], "+", "x2"}], ")"}], " ", "\[CapitalGamma]"}]], 
     "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "+", "x2"}], ")"}], " ", "\[CapitalGamma]"}]], 
      " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "w0"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
     SuperscriptBox["\[CapitalGamma]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.646777467783127*^9, 3.6467782262946367`*^9, 
  3.646778352332296*^9, 3.705606642036934*^9}]
}, Open  ]],

Cell[TextData[{
 "Calculate reflection ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "2"], "(", "\[Tau]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    RowBox[{
     SubscriptBox["\[Chi]", "LL"], "(", 
     RowBox[{
      SubscriptBox["x", "d"], ",", " ", 
      RowBox[{
       SubscriptBox["x", "d"], "-", "\[Tau]"}], ",", " ", 
      RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], ")"}], 
    SuperscriptBox["|", "2"], 
    RowBox[{"/", 
     SuperscriptBox["R", "2"]}]}], TraditionalForm]]],
 ", where R is the single-photon reflectance, and reproduce known results in \
the literature."
}], "Text",
 CellChangeTimes->{{3.705604084749627*^9, 3.705604146555963*^9}, {
  3.705606079547408*^9, 3.705606113140204*^9}, {3.705606675377368*^9, 
  3.705606707054356*^9}, {3.705607017266761*^9, 3.705607018000163*^9}, {
  3.705607302830098*^9, 3.705607303180634*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g2LL", "[", "\[Tau]_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AbsSquareChiLL", "/", 
      FractionBox[
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[CapitalGamma]", "4"], " "}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
          SuperscriptBox["\[CapitalGamma]", "2"]}], ")"}], "2"]]}], "/.", 
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"x2", "+", "\[Tau]"}]}]}], "//", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.64677765348317*^9, 3.6467776912690887`*^9}, {
   3.646778379180578*^9, 3.6467784082476597`*^9}, 3.70560671738693*^9, {
   3.705607222655732*^9, 3.70560722287227*^9}, {3.70560728305167*^9, 
   3.705607283342375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"g2LL", "[", "t", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"w0", "\[Rule]", "100"}], ",", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"100", "-", 
        FractionBox["1", "2"]}]}]}], " ", "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2.1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "Dashed"}], "}"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(g\), \(2\)]\)(\[Tau])\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Fig.3(d) of Fang et al., EPJ-QT 1, 3 (2014)\>\""}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.646777697062435*^9, 3.646777733707159*^9}, {
  3.705605993475532*^9, 3.7056060593497677`*^9}, {3.7056061209459*^9, 
  3.7056062778280163`*^9}, {3.705606316099079*^9, 3.7056063230432034`*^9}, {
  3.705606772810731*^9, 3.7056067941543016`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd2Hk4VF0YAHCEiGRXQtaRfcYyI+G8RUjSomRXCBFRVHZRlEKpaLG2ohLJ
kiREIaRSZMuetRmT7PGd+/3l+T1z7j3Lfc973kPG5cT+o2wsLCyaq1hYiL+y
if/up0tlGQovSnvs2rfdoIRLaZOPZwT6aB3sGli0bFh1Nu/BZs9EdPu9pmln
shS6Th10WJuQgtqvq9//JUdB78n+HpyeGeh6z/mZOjtDFCqyUrqSeR/NfV34
9TjDFCUn7TBcin+M7L6tvMqa2ouer7vybi74Cbpwge2e67w1qrvyxeyvx3NE
U2nc4DHoiBjneX+dzS1AoRwjfittLijs3XOl2cxCFFNnEFWl6oHWsFkdD0wp
Qlde1blvpnujZJjJ+xNfglSS3PKZCX5ILuL2lP/5V+hvpoXCd/tTKP+NvjYj
+DUqOE6rv+14GtXrRb+a8HiLou+d+6n9LxQ90RcK13leiUriPRMHLSLRVKdb
RkBuFTqy6HPNXjsKhYtz9TMz3yGdP2t+X98dg2pe2a7STK1By681npWGX0Rr
bJ/I+6fUItXyWpHPH+JQSoqlBz3+A2KwybnlZiaiHmrmRfVLdWjSn+/9qNg1
JP99KsfnfD3qPzB/otcrCeUL35wYD/6I9FO+xjtr3kQN1zr9Rzw+ITZ60dpH
RnfRxVvJ9dcpLei7aIe1eX8qUvVEdlrPW1DqyTNWGpfT0cnV10JO5n5GsmWy
Arf+ZaLlHdoVjMyvqCqlqY+U/QCtfxdsNBnfhi6UzF6dan+KXifJtV7haUff
H9i/92Q+Q04ujW6ql9pRi6X9hfl1z9EDVqkY7/M/UGVQCdx8ko8oUFU3GtyJ
iuLHmwXXFCLzN6sthz1+opuUf0d7JUsRZcXlryjjJ9IsUzI++L0UXZF2bpbT
70X1bQaDuVdfoQCXssADNb1oRnzM4/ua18h42K+mqLUPFV9JqzMWrkD9k91H
zv4dQHkhb6/q6lUj6X8lqf+oIyhKpDe5SLweNa2lcrM7MtDOcKkVPaFWtD1x
R+XjPXNIuCztyaddfSjS/GXOF985dKvCd9DJow9VcMhd/xc/h+zB2L4vqg/p
hbK4WzXOIefCavLbV31I69hrnhWzedQQ8KavndSP5I0oh6y3LyCfP0lVtsv9
iHNW4je7zhKa7zgj6JQ1iIxfXG7TOLCEHN49uLBYNoiifBYq7U4toY+Ffl0x
rYNoeaDten7BEiraM5vvvnoIzbYkbXFQ/4cUywTPmh4fQiO5XBcKFZeRkvqJ
Hac0h9FRjYW1lLUssH7QjaP8+S9k0Rn7cL0UC4iSk5+21v1C2rEiBiwaLBA2
/se4te8XYv9JPv5pLwuMjUf9jhUaQfcSPBp8brBAieDL+orAEfRzsjUmdyMr
tE2tvW6rM4psnz5fkVNmg7M+gurfM8cQ2Bik8Gxlg30CxeJPisfQZvaP6n92
sUG5MFX6aOMYmrMfdqz2YYPFHZJ2F2fHUDKPZPnhAjZYfjDZE2cxjr56xZ1N
010FWqrfFUOnxtFupaNToqbssIPpb7RKcRItXA583W3NDsEDzpN6upMo+/eF
Cw/c2SGxPW+1/c5JxP7y0QbNGHbocWm4e8B7EpUZjmzbXcsOAa4DL9TyJhHp
gHdStBEHKOWbtodo/EYsEf5aDMQJMQV1bi+l6Siv79y/4j2csKP+1Ty7Bh3Z
Gyd9CHPmBH9J+VZDAzoq5i6054nghBPb5yN8beno+I3paFIFJ8y/29NQcZWO
fuScaXXQXw05Yv12qot09KI1LLBelwvoulx8750ZKPuCm0v/Ti7w9ZV5w+XO
QOnUXXsW7bjAT/o6w/A4A8XdWq+kFsYFoWYBq2POMpCrQ2HX1SoucOjOnoy4
ykDCgyNGNubcsLnj9U3lCgZac/MT2d+eGy51XKrNecdALCbFknHHuaGYMsgr
Wc9AE4+jZ18ncAMnryB371cGqvWWerLpKzdER83Xt48w0Ok/VoK/7NcAum2j
ks4/hY4/0FtZOb4GOp9fCHYVmUIuB2Um1oevAYHoNVGS4lPIsuR3rXnmGtB8
XjdwQm4KKYZcCsobXAPbZ3+IJepMoXa2t72BPjxQ5RF4pfLQFGoufNiUEM4D
AunBB7/bT6EatytljxN5QH7B8Vyf8xQqeG9740cBDzx5eFit3WMKxcVNmxrM
8MBM/FpuszNTaKug8nP2CF5QKtl3eusN/D5Wu/qmRF5Qe3n9TmrKFDo8dWkg
OZMXbp+jqk/fmULnW0bFlKp54Q2VozkmC7dPyInczbEW9CtpG7bm4fY8SvuT
L6+Fv81elNHaKcRcsDnunLoWehrYdhbX4efHLsZsfrYWqgIeBgd/nEI59SNl
Zc1rYfnDhPVIC24fmy33U4AP4Pz3TfaduD375r+Kt/ggNCPe+tHvKSQ6fWjd
VDYfeF/nER1jTKHsgVilsld84HxI867CnynUVP3L0aKTDz6K75c5P4vbn3v8
3k9qHUjphpr1ruD2fm29WzTWwa1nI4cHWJlo6+HVi2ywDnit4m70rGKiw8hD
4+aRdeCwRfjsm9VMlPOPdOvVg3Vwl/ewndQ6JtKftH4RVbQOpv9lnB7gZ6Lm
rpjGXe/XgehF5VVZgkzEfD3M0vNrHWSVhaRwiDKRlMFX7XMi/ECxmGkNlGAi
j8WktIc2/PB21LJ9UZGJblhOvAs6zA+HRjqCqEpMVJm1Y2y3Jz/kNZWs91Zm
ovVmc9SZM/zw6ZeIX7UqE9XdcGwxSeGHusQEP2UKE03/Kp4Rz+AH/56+Xzqa
TCS9lV+S/ogf9i7czNiqxURn+6qPpRTzw9KqY1M6OkyctzavGvnGD7f2/Ob8
pctE1ufOKZV384N46/VjtVuYKKq1Y8/VIX4QVmqyTNdjoo7g+FTdv/h9TU1V
SJ+JOJuHq3n/8UNL1rQzlwETacrAaC+7ANzV8836iB33galzSVgAgiYn1Lcj
JioWt3BwlBAAjVOUy3+x+30eRlHkBWAs3PTJfWAiPWGbTz+0BODOri2HGNuY
aPzwG09lKwGYWBWGLIzx/F+KJi7bCYAxx8u737GNV/sVfXERgKfffi/a72Ci
1GeybCEnBeDcFp2RQyZ4fVhCN+8JFoC6jevPN2NPW32zlIsSAH+bZ0ZgykQW
C7F3P14TAJEKr90iZnh9dvdVZdwWgJObdjw+i/0gU2/kVJYApOpRjduwl0wm
tSUKBKCr8Yp7zE4m2nzHxJ5RKgC9e8IXv2MfmMw4V1MpAAo30pmy5kz07Pr+
5uMtAjBQv5v0DLtj+Mk0tAuA541tJ8exOfU4Nor0CkBbtRpS2IXXL95p2+gv
AQgzKr1hh+3UW+Lxhi4AP2fPBV/GjtMSSLg2KwBHn5HmSrCLY7xeHl3B/Yka
iPRi9/9417FltSA0Vln/WGXBRHxqkqx86wQhQ5TFQg5bL/K0Yr+oIGSaVwYY
Yrt//bS7WEoQ6h022B/ETiIpBcSRBMGF7yKnJ3ZFUNQdJ3VBCOqKDj+NPdbY
WalJFYSA+fCGSGxRaZ1fnIaCUGIyPBWDvf1UwtrOHYLgbymzdBH7xPtfWs93
C0KIQRKD+L0SnnqrWgtCpU2CHPE8/2u/+zlOgtCU23cnAPuwjk4nyUMQVh72
Orth5z+fF3xwQhAQuT1kDzaLcoW5zFlBeHxn7ZwO9r4HUVHpkYJgdruiWwz7
npRp2cZLgqC0VYb6F68H8xYP89Y1QXDtd13TjL1dqEVJ9I4guOs/c72HfT3+
xpHr9/B89CR2ncQeXG17m/+JIJDX1NUbYGtHSX6OLxSEY3yVI+zY55f6uHjK
BWGpjafgA/5+304/gos1gjAh9UQlBvu0t0Z+1DdB4Mx8bT+D4+H90J9fK92C
cPszu1w2ttjh0k1hw4IQ47Kv8iB26YFtiWdmBWGBc3fmAxxfXJ84PkyvCMId
sxvTO7BtdjYs+3MJgZzeuu0DOF7nDax8j28QgicLZ8YFsM1LxR6NygiBUsAb
m/s4vu9odnW7KwsB18hQHxlbT/Ho7iNbhcD8jo4XPtRRKP8ZVWtHIXj0zWmb
phETNcZtdft6VAiMX0WHPtzORJIcLKl7fYXAfvGImAh2xfxFnl0RQuDMczt+
FO9PloE7YyhLCOLqjV09DZlor6Oz7JscIfg5XxX9Fu/3rDY5O70XQvD3U/kO
IeztjU/rtd8JAaT7NudvZaLooopspSEh4Byu+lKD802rRnTvo0khsBJz/8mK
LZ9rul5+RghiDbWattKYqCa9JVZqtTAcjwnzfoTzFefFfnchJWGIj/a6fAjn
tzg7ToV/x4Vhk3Y0K1mFiQzJvDOjAcIQcvZzqyXOl1Mcgh++hwrDPqtJG2+c
T20KJI/lXxEG7Zgtl9NwvlXg0nnm+lQYuqO99H/J4fgsctVpGBcGO4P1PcI4
P8/wV+1I8RIBx5SbFBYeJsodfi96/qQIaOw03tjLzUSO5Y2//IJFQCSoxr2C
C4/Xo/2SeZwIXMjJoZ3mZKJrFfSmfzkiYHil0PIrPl9Uj0tZu42KQIGsQa7p
3BRy/RDiTvEUhcfSzxL0BqeQmz7JcuaEKCTeenh/pn8KuRe06Lw+IwpGI9zl
BX1TyPOuAseOWFHQV3NdrfBzCvme+HTf5pEoPCynBbF0TKFgMbm+iEFR2Nnz
1yDh0xRK8miwbz4sBoGWVY2byqZQ1eoN+7xt18NHk/3m3fFTiCIQmTwaIA4q
EsaBnmr4vP5joGp5XAJOe50K8elgoLWCLC2tARKgM3cxWfIHA5WRq0/Zh0kA
v+JScnMbro98TV57JkhApuGfXVrfGKhuxNI8Ol8CIq/yZK1uYSByj7Nn6bQE
XOM0qu6qxfVS/bkHsmGSUJme4GP4goGe/TIyy7kgCevuvG/jLWAgO07OCY0E
SSi/MYS6njPQS6M4LYMMSVhMXeIJf8ZAnhVJ1YeqJCHnUmtWUzYDtRTe773C
IQWm3j9U0jIYKCu9VmI2XgpoPvcPsiQwUKqDatvBZCnoXOgwmb7CQLfEr197
mS4FyhNZtNHLDJSQfJjz5HMpONgcvv77JQYKTlikT7RIQUjX/s7XFxhofzjl
Xb/QJkjKuBlaEsZA7E5px5pvb4JtAkV+J3wZaGUju7zavU1wLEb1dLQPAy38
8Oq5nLsJxMzGQ27h+pJxUNdq52v8fGBDbK0XA3Xt/qpf07UJmorOpql4MFBH
OjtX9zppWCvVm6Z4mIEKE/Q6v+yXhqBdB6K69zOQy10+jjJraagNiv0jhS2Y
3a+eZScNaYGpBkf2MZBfVVzUCRdpyLjuYj+yh4FUpzuUeE9Kw5zSQBHLbgZ6
YBtydsc1aZj1PvnY1pSBbsiXi5R+koYqtvw9ufoMZES5ijK+SoPw7JudnNhM
A7djMW3SwKN9UdB1KwPtPcT75sBPaSDJfeHbpMdAvHEOblO/pSFr9c3HmTQG
Ok9feqHMJwMbgMLWoMlAAWUGe9MsZMCQ3SL4hRIDFdl9YPuxVwZu6rd93Ig9
s7C3SPigDHzs62eJ2cxAQVvdxK84yoD6O0UhR0UGCi+PGwz2lQGy8MwHEQUG
iq1oO2tzVQbElDsn8qUZ6E61f5ZQqwzc8JP+dmk9A3W6LFrtaZeBw4kzx/iw
JVZd4LzcJQOnt51rvi6G632jW95sQzJgdmo9e5YoA92vqdCZ+isDwhrTfLXC
DPT0PU9Ds5gsuHjartMSYKC3DQ+Zl+xlwf76Z+57axjoxfoW/zBnWTBYiv+x
A/uB+wLDz1UWeO4l7hrjxvcHtj30Q96ysHyPJKyDfUBvblwhRBbqKfOKX1Yz
0FiO+VDVHVlIHojvUuLA3382wK0oXRbeax+Jb2NnoE87Mgay78lC/mJ42wXs
l31/+hJzZaH6p43O4CoGitiQ1uNYJgs7SstXZ7Ph/XaJ3jb/Qxa+RI5c3MWC
b1JtGw5NdsuCTUNxHBv2vLzx994+WTh0NGlLwAod9VTeav0wKgt53VM9B5fp
KGdu2+eb87JQePtMOGmJjgw9bzRQNshBSYeb8NIsHR0z3fLmmI0c6NRKVvkx
6Oj35g21BQ5ykMfIPzhLp6OTa+Yb5w/LQTtLp2AEdmhTadelY3Jg/Xk/a9Jv
OrpqpbuUEywHWlmRsbUT+P7mTNs6lioHs30lK0dG6WjrNjEjzSw5cC8rC1wY
oaNK2Vnz4IdysPKabfk6dv1Qsd2aPDlYFdeDGn7RUZc3NVj5rRyYOO50MRqm
I7azOq+8+uRg48NeuvsAHcXailS9GJKDv3XjQ+uwebf+rVsYlYNbUb7tr/rp
SGT5ZXscUw52Hgh9xo+9+bz2XO4qeVBjmjHre+loz1Ut2riCPIDc/jfHeuio
1V8IaSnLg36DQqcMto3VH5MQdXkI2Lqjt6ObjlxEC615aPIgJKFzdw/26VTN
0ypm8jD4OOu5URcdpWZTiry95KFU2U/rYAcd1f1wrcvwlYeWeNCVwJ5ek9z5
9aQ8ZBgd5Br8QUe7fBZY9UPkQcA9keM09gLlnSXvFXmQ0N5ldb+djkiuf4/A
VXlwyjS45oe9/4ZiYMAN3L5g3TVD7NyZy3e7UuWhTfT55642OrJ9fWDk6TN5
+OgTT5XFPj8Rs9hbIA9JnMquf7/TUb7kKz6RYnl4e/6UWT02V6SkTliFPERw
ROuewi41Hj63+5M85PsuJHz6RkeizWc2/mbIg4sdeWNOKx1tX8lRl/0rD3WN
Ehax2L7krm3W8/JQyzUp5479Pgk8K1gVIGhi4J0CduAh7qIEQQWIyuF6/PQr
HWVe3FpXLaoAhm/HGInYja98OmfEFcCJU/LHKWx5iS+sznIKUFilG2mA3dp7
x1JDWwHS+8d52r/QEYtg0xFXXQVQ8xpRrsRWNVoJSNFXgHCuHz+zsaMfut5d
MVaAfKWg1aHYml6qI58OKkDzyHqKErbTXafFVXYK8P6X0IAIdlzjVT5dJwXI
MPspuwq7X/2vdqa7Auw1HDb9+ZmOrv15c87vjAKEnOvlScf2/XL1iEOIAljM
PVp7FduiwHWbWYQC3NrNfj4Km/MEN6t0rAIMe9h99MQe3N3Vy3NZAd5YVN5x
wK5SfV45m6AAa/emdO7FDh07EPkpWQH4QoLz9LBt6xUPv76jAAGG84ZkbGr2
AnqcrgCrbJoNSNhTRzNXwh/h9T3gGS2E3Wx86qdXrgKubx7WrcF+Kmfy1jpP
AY71bg5iw3bvGw9XL1aARv/F9X9a6Mi4ssJJvEwBvovUcU5gy2RcM+SsUIBP
sd8dhrCXw9ykmFUKEL3PQ/wndpcDbbm7VgEeP3tt+AP71dY1PfX1CjARK1L/
FTtZvPtNUZMCrAkrKW3GDph/npb1WQG+dQzyNmDva48Ki/+mACaZfTW12Ool
Bx2DfihATBjzZxU2b/Jmg6PdCrD81cGxAns0YFFiX58C2BW767/Gfm/VvKQ/
pADXR6xDS7EfaGZ1bR5VgJmfARLF2OcEAsqFJxVA6R2XxEtsJ4ZJKsuUAqh4
2Qe/wNb/tCF0YloBHJ2KqQXYG/Im7Nvn8PfscN2bjz1z5e3WmiUFuN+Q9/45
dqt30sZ8FhLsbuy/RbjA/OjiXXYSWKhb/P97gpJuZywXCRoYNEvi+eNcPK9P
8ZLAoPaPBvH+nb+67zjzk/B9odmL6J/0Pj94lzAJ9vSKLBdisz+MtqOtJ4ES
y8bRIuy+aGs9OQkSOA2qqRDzq3BREl8nTYLTLzPelWGnbluaX5AjAd/O6oI3
2EHSn34MK5Lgg8rIdCW29UrWqy8qJNBLcbtSgy3wxjQoV4sEEh4FRY3Yv++K
2ybTSEB/qWLyGbsxeFI3aisJpJ32bv6OHaN7fc7WiAQBqtM9vdhuYu7tO0xJ
UPBW9sUw9rYZ3VLKLhJYxtm1EvGyVNhzhtuKBAPaFqsWsH8kFRz6a02CB+yv
+VhxvBX7n6f12ZFg43iqOxe2v4bybKkLCVi9VObFsIdzA097niSB2c3CFCLe
rSWXe7JPk6Dn1oZqY+zaxBjT0WASqAw6wx7sBwEp672iSVAT6qFzFNvF8FWZ
9w0SLCQljN/A/pK/Te7pLRIsiUhkZGFvk2u4PJGKx//QOjMPW5qr08HnIQny
Nn68WI/d83lp2beYBEb0vC42vN8tjS94PC8jQXnb3REB7DfFa1voFSTwdTPU
l8FOvSuV5feBBN42ZSWAbXcUjE62kyCsw248CvvbXHRs4AIJ3tk/eSSE85Wx
Ny+jaJkEtDrvdhL2y+4bNjNsisDH9sBEDzup+qHSGR5F0N7W+O0I9t4rHz6e
lVCEilVHnhYS+XATD3+ooSKsBBZmH8H5s8Yk6VZUlCIIqkiG9eN8POT+uik4
RhG8pWYsF7A5YwfZTsUpAoueubEgzt9mH6g+rkmKwENPSNmO3Wjauc34Hn5e
r/PrA+yvZvLjHNWKMKC+EU7g86HfvNjgEutmkL/XN7Eenz+sezr6EyM3Q6bZ
ZGUOPs9YthWzZgYpAZc5n8OaQTq6KDa7+0usMrj2VLZVjNPRjbq6gerLymAR
HsHZgZ0RdCeoMFEZDP/1kP5iF3caPLyRogy/3m3SV8H1wFDG+SXrx8oQv0mo
OBl7+2bBJ53vlcHSgbvVaxLHl64a1xCHCqyEKyitxvWFn51r9Wy0CjheYbvL
y6QjvoyxXv2LKnAiVfqKAvbTAf+Vc1dUoMvomYch9q/jkfq8N1VAiTbSfQLb
KSKtWPqRCnw+2FT7GdviQVvuzjoV0KKHhVz7g+uB37uu3+VVBarjsd0sf3G+
0fxa0MuvCs+uz4SKYrudsWtREFEFoRPSyarYGSzH1uZLqoLiNLpggy0qFBNb
o64KO6+dsn6Oza5bGTK5VxXYO+Le2czg/X1O2w3dVAWHD9wNd3B9RRLlS/C7
rQprwhs/P8P2yv1VkpWmCq8SeGsqsae/3OFhf6QKs+mCnsPYXPKshXXFqmBh
lplHnsP5830T6/52VdhunLClCjt4jUeG20Y1CPsed/zLPB29TYf6m5vUoHPk
ZFM/NruW+J/3cmpg8+7Khj/Y8fZNJkqqaiAyF3BKaAGfx0+1fk/qq4Hvx1l1
K+wPliwGZ5zU4K8DqbEZW/j67Y5LWWrwdWfkz+JFOlrzTejzyYdqsO5df/07
bBaxhA/2OWrg76RxvwV78k7US7UCNdiyLVd2DPv9Pe+Ez5VqEPJb2loC15tn
Xxhs39CrBh4hQilh2N2f+3KypdSB37bnndY/nH+FHDKvyaqD0e37aYbYDQe/
JweT1MFtKcZjJ3bxj4ZoC3V16K74/NEJ+2pfoSPDQB38j6S2XcTePnVBQNdR
HbiFLTk6sB/xKwd9uKsOG/ZKcPjj+ld92HaOPVMdDtVolgZjl7y+dGb7A3VA
nVS789h17qOBb56qw7rebd4p2GPl2ScL36iDmddCdTm22jHF4xk/1cHkU81B
dlxfFxseGu8aUAef0vhlXmxD4Vgv8RF1YFmlkSKCbfl22PMmA49Hi3qLhO0n
8ujoZVYNqNGd6zDFflkl73xGTgPWFRzxi8XWTznQ81JRA2wFCyQTsWuPn3dk
qmhAoF/d62Ts72KD9j7aGhB/6nLDQ+xZn/s2rjs0QJjKrf0OW09cdv8eDw3Q
vitpvIhddXLTDsUnGhApvvsIGd8PFv7Sr0o814Cu+yoyWtjaQZVdAoUaIMm7
tVMHOzviSMBSmQb4LLMbbsW+euX+/c8NGkD+yajYgX34kSJb6JgGKK47V2iL
fUdpbrf/bw2opOza4IDd+rTutjsTt//2OMgJ26zwGGXfggYc6SYru2Kv7z1I
FuIgw2dblV3HsVcmUpxHhMlQK8OVFIadqh7JMSBKBtqF5vsR2Lp+nk+615PB
Mi82/xz2yT+6s18kyOCmMFZ2AXt4/kfCG3ky8HCI3ojHbuaUqEjSJoNVsY5j
Kra3GbtbPJUMvUJ06XRsrrgJ7ou6ZGBPnv+Zgb197ZuDYfpkaNi3Ye997GIh
p0kPYzJIy5Pmc7DTpTMlDA6QYcN45KlibL44Sp2aNf799PVfJdgRf6pPSdmQ
oUk3/NArYn3eDzWs2JNhf9mUcjm27HGVoGpXMmw9OZRZhf2opPib6Sky8Kun
NX3EFpUxO6cbSIbtVc9Ym7Bj436oKp0hQ9KzMUoztqfjUvSaEDJ82LIc04Kt
vGq7ZlMUGbI2SLB/w86zbErYn0SGQ+Qcy25sqVInPaMbZGByD5n2YCfKMIa0
kskQGJdu8BPbb1rQQOQOGa56pUv1YWvesRlvyyKDrotDySD2vVVjyXX3yZBi
xH9zCFvIJ2T7q4dkeL7n2Ilh7GmUfvtODhnIvlLiI8R6DQ2YOhaQIbhcwmwc
m7Qn8M/uQrwerFE8E9gppZwZhkVkKFYu/Ej47GWlmU2vyKBicmX7b2w9yokH
/ZVkINWkr5nCfhO6wOLZQoY7LK5cM9gzz4cZUV/IcJu67jFh8sCX3rRWMshd
tNw+i/1g55PKr+1keNCW5juHHSfqEIn6yNCXJJOxgF2z08zPboAMH8nccovY
/0K1DwcOkYFD9sV9wn4DvPBklAxGb53uLmFb579ZEWWS4ahEldsyEf8DOXTK
NBmGn+37RLheNPmnxQwZ4pNbqCvY+mG+b6MWyFCX9HyJ8Ol8u+dpS2Toeipu
z8LKQM8HTDJKl8kgohJXTFjWfFPEbzYKzClfcWPFdgjjOcHNQYFvl5VKCN/M
n3WSX00BvXV9nGzYXGIthnY8FCjleJlGeLt5uXrgWgpEkjsGCYeGZUtdXUcB
tUkNpVXY9IHI5VohCnAfjMghvFnM53evCAWoV6OHCLuY2/YsilEAwhql2LG/
51MqKBIUkLfedokw/6BknoUUBeRyz5QR3im2Jt1DmgImkatHCZeH9YelyVNg
l4WZIQf2TH6zTymJAjZRq44S1hgsc/y6mQI/ylQvEfYUe7z7tzIFnLjrcwnf
M79uwK1GgYDQ7nrCXWERavIaFLgveWKYsEiBtySiUMBnKoqFE9ty8NBaOy0K
7J+VXE/4opjxvwAdCtQr7VAjXG1OnkykUcA0/B8ivBgm0Z27hQI6Q7v2EtYu
4Gqq3UqBhZ06ToR9B6fLew0o8Cep4hjhbLG+p4uIAoFZEycJ95k3pYpup8Dn
fTVBhMXDX12hGOP5hpiHEz5Q8DDUwgSvDyM6knDC4LXjHmYUSAwL/N8fxMId
oswpUD4u9397ll1eFmkWFGj5d/3/9+mFW+uXWlJgzL/h//4CCrarft1LgU2s
jf+PJ29QXeL3fgqEOKf9P94RsY283AcpwKFvtI+wzK7VS3KH8Puhetv/8/tm
9EXclgIO4U4UwibOkdkC9hT4vUpuE2Gb0fJwLkcKHE4U4iHsdWr+wIoTHk+H
1l9ivUP/6ajMHMbjT43tJpwYe5J10oUC0rGCNYRf3h1/1uGO4y++6zLh9wqb
z3/2pEDVoqwP4fbnbnZ1XhRIpT63IPzvXTdnsS8FWOMfcxLmtxTvfupHAaUu
8T4ifmTbrQvvn6TAEef+V4RNJj45XztNgTgU6k7Y5jQv9eJZCnwoOKhH2Itl
J29EMAXyoq7xEk4Uri49Ho6/1zbDp0Q8t+u/FDCLoYCfe1M7sR/G3jN+GV6k
wPzGjZmEl/aqVejEUUCoZfgoYZmjj7zkEijgVc4xSew3r/hb75ZvUiAj4e0o
sT9Dxb7d/ptCATZ9+4eEE7IE/CZu4/Ypic6EC4viJDrSKMBy7NMnYr8vdYcG
Fj0k+uPMJPJDovoRxeNFFDhfvp6NyCf3StP+uZRQwPra22wi37zc3vHV9hXe
DzkUS8Lt1laRpm8ocOND9E0iX8lG7PghW0uBCbqW6DzR/pPS5R+tFHhxz7b/
L5GP5KoeLnynwPpr3L6Evc/YVG78QYHd4jFz08Tzm2L/Onbj723xh5twou+g
c/8QBTpNWDcxsb3WZmiPz1Bgcv+0MJF/pXcJ9yyt14TPsxGmRL5fSn8yJ7lR
E1qlrQuJ86CNuV0ISWrCNbKLFOGEO/5m52Q04T5TkdmPvTja/IJDWRO8Y8qv
9mJ/v3gplm+rJtTqJT7txL7yfpks7agJmdEbT37GBv9hiqSzJnTlG38jzrPp
jc2a4kc0geMgty5hB/80beGjmpAydXyJOP/UJPR1uXw04Z11a2Qjcb77ByFG
qCb8dWwJ+oDNLzm9uzJVE2jKsOUN9vVTo16HuzThVeZh82zsUBGpdbK2WhCi
qPiFqCeaCrjtkL0WXH5QuZmwlOXfBw6OWqBQez8iHPttTKNeyhEtEHEzVyfq
Eba5YHdeLy2QKCInBhPnc0fbm5lgLWC7LXo4EDsp49rxj6laUHYswMgbO0eJ
oyGgVwss5oo1bbC/SGxb9OnXgmmp+txDxPquC1P1GNSCw/76coQtZ6YTbEe0
oLHEVMSaWI/qQStDhhasOzT3z4pYL4ea7tUs2tC1aaFvDxEvCdFTdzZpQ7cV
24wpMb6ot7I3ZLRBZP+zYMIqgYtW8XLacFOqcsUEO9z+VHGEojZ8zpXkISy/
2TXETUMbivnLScbYJ6q2c6gjbbB9ne4PxP+Tp1k3VDlpQ71vvPUW7Ln8WwmD
h7Uh+oL6T13scR8Ndi5XbVjZb+FJuOWXA93SQxvOKyyH0Ih6sLOktuuENjTQ
9XKIelL9nc/JuUhtYOSKbdQkztekHx817muDeru4gwpRH+7x22b1UBtKH5tO
K2Nv5V1dcvqxNqS9o18hLB2jfe/NE21IPFnwVgl7LCjx7K6X2hAZMqu8mZjf
kR0KHrXaUEL3X6+A/ZhcEJ7+SxvutwhbbsL2FZmaLxnF7W1WzUoR9e4COfDz
uDaozbpmEq58l+/NztCGouLgacn/92O+jdecNvg2z2VJEPVi2HNNKrcOmPGt
ERQn6rH6Z8NNyjrAsmnRWISYX97kkV+qOtBhUbMoTHy/JLVuFg0dsIqae0E4
0uHZVy0tHXi5KkuW8C3608rbW3XgnOk4pxB2ncjTO0ctdCDqu/IAP7aSS67l
Px8dSHYNGOElfk/Ty2ee0IFsZVI+YfcfDQIj/jowk6B2lvCDveOtXwJ1oNBQ
n5uwNFK1zw7TgeLU/Ro8RH0pkedhFa8Dl9rULnMT8fK9IDLnqQ70PRmL4MTO
Etjen56H55Pavo8w7P5idCNfBwQchOUJh9UwOSNe6sAp84B6DiIeXmjFHyjX
AaOWZjHCvxOLbq981AGDt0XVq7A7d756cXBcB779OLeHlaiv9zywCZzUgZXh
64qEcw8kLt+g64Bn8+wKC3aw81Hz1j86YNlZWEBYPFCgf/+SDnwu+bOesE3m
MYG9a6kgkHRt4h++z1Q+PFByYh0VXNjuPSK8+QlyTBSgQkbmriOE54pEcppF
qDBY69G+hJ3ysQp2S1FBfW9BE3Ef+j6zwc9cgwrbY2a+zhP3tSV2US8KFWol
d6UQfsTKeH1JiwoHPNXtCZ/mfb+6nkaF8yHpg3PYIrInM0yBClvcBJdnsQ/s
bmg23kcFb75S8xnsL/eD1dAp3N+NYJM/2IIsxa/0AqlwUmqPJGErh6kd1DNU
GKYkTDOxW4U9ndRCqLB+bOcDwm0XDiZujKZCv0sOF+EuD/LUbBIV7AxSBhnY
EjXeYX9uUGE0qa2KsKP0Y256MhWeHg7OINzTLik7fIcKRp5D9oR7d/JYtd6j
wpiF0Q869pDK8Mv8F1TIcc4f+o1Nuiiz7elLKrhKddcRdh90aHpcjMcT4faU
8Ejq16H0Miq82HIugPDY2irR+GoqcCoNcRH+Tb979tgXKtwKndg2ia1u0cZ+
tJUKWUpxyoRPZAteO/ydCi2DwUKEGYcv5RzqoIJTrtXwBPafz6c7dvRTISz6
WyLhucJ9+rJMPJ6JwqlxbF5darPQNBX27X78k7B0ufhhjhkqmEcONBE2qxmI
HpmngmOe9hPCt1sDP+ax0qDirPoxwnk2do6Zq2jwqcjBlnB1lyH9GgcNTPxa
dhIeG1wtFMhNg9DSGBXCen9v220VoAGHvBxzjLi/B4VPqArRQKPdf5Cwyz+X
cCkRGkR9YGsjHMeheo91Aw0EykfLCXeKVIx+kKbBmcbKy4QZt++FvJKlwVlF
0UjC7FKxa5/I00A3ITeAsCppLyVhMw1GJxKcCIdS+88eINMgi3WrDuGrZe/X
mGjSgP9jmArhB4ZPUmnaNFiJXpIh3GgSUCmui8er/3QdYclDnFx9iAa0jQ2T
o9ianWO3v2yj4fOrb4iwifMnlRojGpTraPYQ9vW4teexKQ0yj4d+IlxxRjnF
Zw8N3C2evCT8ZZFPyXkfDbyKIvIID0f8KdtrRQNx/rhswnwXy3u0DtHguwJK
IyzLm+WnYEsDO8XRFMLUqxfYxOxpEPD4QxJhp1uWpAUnGjQUSl8ifFJCq3T8
MA0WLt45TzgmU8y824UGT31NIwnnZff6VLrTYJply1nC1aq1KwWeNGCdDw0g
/D0/59p9LxpE3GL6EV4pPVkU44u/l6e/F+EuzheX7/nR4FjqVg/CZQemjlSc
xN8nxdCNcMo9sm5HAA1ejwQdIRzAOME3c5oGq6UnnQjvM3w+KBBEg7tNKQ6E
1a/8LlMLocHmqCA7wjwdatd2huH4ar5mQ3hE0cfjaAQNZHb0WhN2dPaqbI2l
QZmaxv7/1zPZY4PxVRwvmRV7CZs2u50svEWDc19O/f97OYfLR9ksGlzw1j5E
+HRW7xm7hzRQ78v/vz+ygbN8Ug4Nis8N/z++tZfTF549wf3V7Ph//GPt3S31
z2hwQuaLK+GHAQ5hrC9okHvX7xjhqOq7VpIvaaAyde444cP8nUpbivH7vlSc
ICz+1Pa7XxkN2p+/Ok14dv7W0yvleHy/TgcTbjVtj8quoMF+OadwwgkD1hq9
1TRwkM+JIexNSeZYqqGBlBLvZcJmEd86xT7QYFNBSiLhVRsPXNzzkQavmkm3
CZ/dv6+v4isNrvwR/z++DmZeLen4RoPg6pLC/+P396f4mTYapCkGvyI8eclS
T72LBmomvrWEXap2XU8bpIHZCPdPwrvIJjtC/9Ig/n3lemI/sHz7xhowSwND
P05pwsVBRyu853F/XJ6KhGXfnafZ/6OBzVQYlfDCwXdKehy6oKM6eZBwbgjw
zQnrAnty+m3C3B/02k5p64KC/kVNIl9UeDdc96bqwgVKoz7hAH67va66uqAn
KG9KuNc2qH6/vi5M5/A5EC6dKHlNMdaF2c91MYQ9BXUy6Va6ILeY/n9+++Co
ccz7lC6Es+xPI/KhoKvn67RAXdjZI/qEsJNn1tqWM7pwiW+ilPDMSaEX2qG6
sMnqfSth+YuzC//O4/6XNdcS+TbyxdsrV5N1Iaz1RSRhvdV784te6cLFm0l+
RP6O4b3ENvJaF6gxgxGEPwtUHxCv0IW3y4aJhD0ltOfDq3UhLYc3j3AKZf12
s4+64DzBPkF42r73a0eXLtxP1TtGnC9wZANp7U9d+Na9eJbwZff9Z1GfLgg4
Vl8kLOtfI/FgSBdu7nXKJrwvJvuoz29d0H3T+Itw6uW+kgyGLkSkvZglPHJV
fM0Xpi4c2Jq6mjjPIu9eyaPO6oLnTJAi4cbMWpZj87pAL/GhERZ7tLz/7qIu
XItwMyXs8oT2sOmfLthKOx0inJfvN7uyogvPfOw8CP8HaS139Q==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\)(\[Tau])\"", 
      TraditionalForm], None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  GridLines->{None, {{1, 
      Dashing[{Small, Small}]}}},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig.3(d) of Fang et al., EPJ-QT 1, 3 (2014)\"", TraditionalForm],
  PlotRange->{{0, 25}, {0, 2.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.705606794636055*^9, 3.7056072263697157`*^9, 
  3.705607285769826*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"g2LL", "[", "t", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"w0", "\[Rule]", "100"}], ",", 
      RowBox[{"k", "\[Rule]", "100"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "Dashed"}], "}"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(g\), \(2\)]\)(\[Tau])\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Fig.5(a) of Fang & Baranger, PRA 91, 053845 (2015)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.646777697062435*^9, 3.646777733707159*^9}, {
  3.705605993475532*^9, 3.7056060593497677`*^9}, {3.7056061209459*^9, 
  3.7056062778280163`*^9}, {3.705606316099079*^9, 3.7056063230432034`*^9}, {
  3.705606772810731*^9, 3.7056067941543016`*^9}, {3.705606834053931*^9, 
  3.705606848332374*^9}, {3.7056068813692493`*^9, 3.7056068933529367`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k01U8UAHBLpZAsEbLvPNvzolTcW6KSJKKSEllTWpWilK2ISELJVpSi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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\)(\[Tau])\"", 
      TraditionalForm], None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  GridLines->{None, {{1, 
      Dashing[{Small, Small}]}}},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig.5(a) of Fang & Baranger, PRA 91, 053845 (2015)\"", TraditionalForm],
  
  PlotRange->{{0, 20}, {0, 1.7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.705606848634007*^9, 3.705606894186652*^9, 
  3.7056072881119623`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
1.4 Double-excitation sector
initial condition: single-photon exponential wavepacket\
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
   3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
   3.646270839434328*^9}, {3.646763705059353*^9, 3.6467637086332817`*^9}, 
   3.6467652652281857`*^9, {3.646863647773465*^9, 3.646863661073175*^9}, {
   3.647009384512245*^9, 3.647009404455082*^9}, {3.647012249163186*^9, 
   3.6470122494976053`*^9}, {3.705602235920669*^9, 3.70560226254038*^9}, {
   3.705607423871661*^9, 3.705607428508754*^9}, {3.705607508170004*^9, 
   3.705607508363823*^9}, 3.705608845674642*^9, 3.705620347208686*^9, {
   3.705620441073699*^9, 3.705620441602693*^9}}],

Cell["\<\
IMPORTANT: to calculate the NM measure, run Sec. 1.2 before proceeding!\
\>", "Text",
 CellChangeTimes->{{3.70562045271367*^9, 3.705620489039378*^9}, {
  3.705622036799885*^9, 3.705622064413701*^9}},
 FontWeight->"Bold"],

Cell["\<\
Solve wavefunctions in the left-right basis\
\>", "Text",
 CellChangeTimes->{{3.646245102186757*^9, 3.646245134817601*^9}, {
  3.646766322300811*^9, 3.646766325523436*^9}, {3.646781271930861*^9, 
  3.646781272529407*^9}, {3.705603213000298*^9, 3.7056032203934593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]R0", "[", "x_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"I", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"I", " ", "\[Alpha]", " ", 
         RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}], "x"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.646088970578529*^9, 3.646089024884512*^9}, 
   3.646089500923807*^9, {3.6462708591538258`*^9, 3.64627089688807*^9}, {
   3.6470094699709578`*^9, 3.647009473737279*^9}}],

Cell[CellGroupData[{

Cell["solve for \[Psi]R (x, t)", "Subsubsection",
 CellChangeTimes->{{3.645286179297871*^9, 3.645286191332399*^9}}],

Cell["\<\
Solve for \[Psi]R(x, t) in region R1 (x<0)\
\>", "Text",
 CellChangeTimes->{{3.6452845342714148`*^9, 3.6452845533709707`*^9}, 
   3.646765328879434*^9, {3.705603246588827*^9, 3.705603318320858*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"part1", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"\[Psi]R", "[", 
                RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "I"}], " ", "w0"}], "-", 
               RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"\[Psi]R", "[", 
            RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", 
           RowBox[{"\[Psi]R0", "[", "x", "]"}]}]}], "}"}], ",", 
        RowBox[{"\[Psi]R", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "First"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645284413253533*^9, 3.645284505940073*^9}, {
  3.6460890395945168`*^9, 3.6460890663671303`*^9}, {3.646089096752535*^9, 
  3.6460891012841*^9}, {3.646089321970879*^9, 3.646089322625607*^9}, {
  3.6460895111216507`*^9, 3.6460895126326227`*^9}, {3.646270883843943*^9, 
  3.64627091333077*^9}, {3.6467633451129923`*^9, 3.646763359082556*^9}, {
  3.646763489806773*^9, 3.6467634946782427`*^9}}],

Cell["\<\
Solve for \[Psi]R(x,t) in region R2 (0<x<t)\
\>", "Text",
 CellChangeTimes->{{3.6452845342714148`*^9, 3.6452845533709707`*^9}, {
   3.645284716480073*^9, 3.6452847176716413`*^9}, 3.6467653288799*^9, {
   3.705603259242825*^9, 3.7056033258397617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"part2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"\[Psi]R", "[", 
                RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "I"}], " ", "w0"}], "-", 
               RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
             RowBox[{"\[Psi]R", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"part1", "[", 
               RowBox[{
                RowBox[{"-", "x"}], ",", 
                RowBox[{"t", "-", "x"}]}], "]"}], ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"\[Psi]R", "[", 
            RowBox[{"0", ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{"part1", "[", 
            RowBox[{"0", ",", "t"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"\[Psi]R", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "First"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645284413253533*^9, 3.645284505940073*^9}, {
  3.645284755176352*^9, 3.645284762782812*^9}, {3.646089359230198*^9, 
  3.646089384938552*^9}, {3.646089517007821*^9, 3.646089519181913*^9}, {
  3.646089806704997*^9, 3.6460898072365026`*^9}, {3.646245293141149*^9, 
  3.646245306323942*^9}, {3.6462709337866917`*^9, 3.646270940860395*^9}, {
  3.646763370094098*^9, 3.6467634083886642`*^9}, {3.646763513805737*^9, 
  3.646763516061602*^9}}],

Cell["\<\
Solve for \[Psi]R(x,t) in region R3 (x>t)\
\>", "Text",
 CellChangeTimes->{{3.6452845342714148`*^9, 3.6452845533709707`*^9}, {
   3.645284981300336*^9, 3.645284982659026*^9}, 3.646765328880341*^9, {
   3.705603304197959*^9, 3.705603335529662*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Psi]R", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Psi]R", "[", 
            RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", "w0"}], "-", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
         RowBox[{"\[Psi]R", "[", 
          RowBox[{"x", ",", "t"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Psi]R", "[", 
        RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"\[Psi]R", "[", 
     RowBox[{"x", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "t"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.645284413253533*^9, 3.645284505940073*^9}, 
   3.64528499378835*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Psi]R", "[", 
     RowBox[{"x", ",", "t"}], "]"}], "\[Rule]", "0"}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.6460907227236557`*^9, 3.64624532607231*^9, 3.646245820300846*^9, 
   3.646270958453312*^9, 3.646314179845389*^9, 3.646314418063056*^9, 
   3.646322998112584*^9, 3.646400428260006*^9, 3.646763719803163*^9, 
   3.6467755588978357`*^9, 3.646783015063733*^9, 3.647009551158416*^9, 
   3.647012174000197*^9, 3.647012945712491*^9, {3.647015868552985*^9, 
   3.6470158871878147`*^9}, 3.647039660260906*^9, 3.705608731898336*^9}]
}, Open  ]],

Cell["\<\
Combine all pieces and show the result\
\>", "Text",
 CellChangeTimes->{{3.645285471371396*^9, 3.645285475633957*^9}, 
   3.6467653288807573`*^9, {3.7056033395994797`*^9, 3.705603362814335*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]R", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"part1", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"-", "x"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"part2", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"HeavisideTheta", "[", "x", "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", "x"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645285369809359*^9, 3.645285415408617*^9}, {
   3.645286556066531*^9, 3.6452865640994663`*^9}, {3.6452888259676123`*^9, 
   3.6452888322453527`*^9}, 3.645289292288622*^9, {3.646089401093813*^9, 
   3.646089406998515*^9}, 3.646090055280068*^9, {3.6462453339560223`*^9, 
   3.646245338354993*^9}, {3.646270964851448*^9, 3.646270970787096*^9}, {
   3.646763529023419*^9, 3.646763544299753*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Psi]R", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.6467830051847887`*^9, 3.646783007837125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "-", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]", "+", 
          RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]}], ")"}]}]],
    " ", 
   SqrtBox[
    RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"-", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
        "\[CapitalGamma]", "+", 
        RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]], " ", 
    SqrtBox[
     RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]"}], ")"}]}]], " ", "\[CapitalGamma]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "+", 
         FractionBox[
          RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "2"]}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
          "\[CapitalGamma]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}], " ", 
    RowBox[{"HeavisideTheta", "[", "x", "]"}]}], 
   RowBox[{
    RowBox[{"2", " ", "k"}], "-", 
    RowBox[{"2", " ", "w0"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     "\[CapitalGamma]"}]}]]}]], "Output",
 CellChangeTimes->{3.7056087394883738`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["solve for \[Psi]L (x, t)", "Subsubsection",
 CellChangeTimes->{{3.645286179297871*^9, 3.6452861971312637`*^9}}],

Cell["\<\
Solve for \[Psi]L(x,t) in region L1 (x>0)\
\>", "Text",
 CellChangeTimes->{{3.64528459877157*^9, 3.645284600907585*^9}, 
   3.646765550744203*^9, {3.705603438598784*^9, 3.705603449197221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Psi]L", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", "w0"}], "-", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Psi]L", "[", 
        RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "t"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.645284568615679*^9, 3.645284592237216*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], "\[Rule]", "0"}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.645284593652223*^9, 3.646089436865552*^9, 3.646245432140444*^9, 
   3.64624582102985*^9, 3.646270986703396*^9, 3.646314179956514*^9, 
   3.64631447959554*^9, 3.646322998202681*^9, 3.646400428353429*^9, 
   3.646763733752549*^9, 3.6467755650779457`*^9, 3.646783028115025*^9, 
   3.647009559826003*^9, 3.64701217411963*^9, 3.647012946077218*^9, {
   3.647015868686739*^9, 3.647015887456756*^9}, 3.647039660377431*^9, 
   3.7056088038736477`*^9}]
}, Open  ]],

Cell["\<\
Solve for \[Psi]L(x,t) in region L2 (-t<x<0)\
\>", "Text",
 CellChangeTimes->{{3.64528459877157*^9, 3.645284600907585*^9}, {
   3.6452850164593983`*^9, 3.645285018066083*^9}, 3.6467655507447166`*^9, {
   3.705603454518093*^9, 3.705603466238819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"\[Psi]R", "[", 
    RowBox[{"x", ",", 
     RowBox[{"t", "+", "x"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "t"}], "<", "x", "<", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6460910736486*^9, 3.646091090334649*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k", " ", "t"}], "+", 
      RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]", "+", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]}], ")"}]}]], 
  " ", 
  SqrtBox[
   RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]]}]], "Output",
 CellChangeTimes->{
  3.646091091554606*^9, 3.6462454508037043`*^9, 3.6462458217543983`*^9, 
   3.6462709913186607`*^9, 3.6463141804853907`*^9, 3.64631448027241*^9, 
   3.6463229987061167`*^9, 3.64640042882615*^9, {3.646763601168559*^9, 
   3.6467636199591007`*^9}, 3.646763653346114*^9, 3.6467637360451117`*^9, 
   3.6467755653671722`*^9, 3.646783028436336*^9, 3.647009560296139*^9, 
   3.647012174493298*^9, 3.647012946462731*^9, {3.647015869169097*^9, 
   3.647015887813662*^9}, 3.6470396607581244`*^9, 3.705608812479227*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"part2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]L", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Psi]L", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Psi]L", "[", 
               RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "I"}], " ", "w0"}], "-", 
               RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
             RowBox[{"\[Psi]L", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}], "*", 
             RowBox[{"(", "%", ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"\[Psi]L", "[", 
            RowBox[{"0", ",", "t"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"\[Psi]L", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "First"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645284568615679*^9, 3.645284592237216*^9}, {
   3.645285028867496*^9, 3.645285036722816*^9}, 3.645285073475834*^9, {
   3.6460910407829733`*^9, 3.646091048365305*^9}, {3.646091095937347*^9, 
   3.646091096496172*^9}, {3.646245455796479*^9, 3.646245458591033*^9}, 
   3.6462709955340242`*^9, {3.646763574705059*^9, 3.64676358995909*^9}, {
   3.646763676091626*^9, 3.6467636921973457`*^9}}],

Cell["\<\
Solve for \[Psi]L(x,t) in region L3 (x<-t)\
\>", "Text",
 CellChangeTimes->{{3.64528459877157*^9, 3.645284600907585*^9}, {
   3.6452850164593983`*^9, 3.645285018066083*^9}, {3.645285094307294*^9, 
   3.64528510032885*^9}, 3.646765550745183*^9, {3.705603478398797*^9, 
   3.705603487040867*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Psi]L", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", "w0"}], "-", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
         RowBox[{"\[Psi]L", "[", 
          RowBox[{"x", ",", "t"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Psi]L", "[", 
        RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "t"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.645284568615679*^9, 3.645284592237216*^9}, {
   3.645285028867496*^9, 3.645285036722816*^9}, 3.645285073475834*^9, {
   3.645285108282199*^9, 3.645285109137739*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Psi]L", "[", 
     RowBox[{"x", ",", "t"}], "]"}], "\[Rule]", "0"}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.645284593652223*^9, 3.645285078772738*^9, 3.645285109667674*^9, 
   3.646089462275923*^9, 3.646245472273934*^9, 3.646245822441305*^9, 
   3.6462709997215242`*^9, 3.646314180927581*^9, 3.646314480598175*^9, 
   3.646322999029233*^9, 3.646400429109894*^9, 3.6467637491117887`*^9, 
   3.646775565543598*^9, 3.646783028617869*^9, 3.64700956098525*^9, 
   3.647012175262661*^9, 3.647012947257991*^9, {3.647015870028016*^9, 
   3.647015888532934*^9}, 3.6470396614899807`*^9, 3.7056088254575157`*^9}]
}, Open  ]],

Cell["\<\
Combine all pieces and show the result\
\>", "Text",
 CellChangeTimes->{
  3.646765550745599*^9, {3.705603492418749*^9, 3.7056034989156837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]L", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"part2", "[", 
     RowBox[{"x", ",", "t"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"-", "x"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "+", "x"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645285488676236*^9, 3.645285517994576*^9}, 
   3.646089465650784*^9, 3.646090542382682*^9, 3.646245477248014*^9, 
   3.646271004506166*^9, {3.646763757692638*^9, 3.646763767184391*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Psi]L", "[", 
  RowBox[{"x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.646783023674065*^9, 3.646783025709021*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{"t", "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]",
        "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]"}], ")"}]}]], "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "2"]}]]}], 
    ")"}], " ", "\[CapitalGamma]", " ", 
   SqrtBox[
    RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"-", "x"}], "]"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "+", "x"}], "]"}]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "k"}], "+", 
   RowBox[{"2", " ", "w0"}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
    "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{
  3.646783028731102*^9, 3.647009561056919*^9, 3.647012175346243*^9, 
   3.647012947441802*^9, {3.647015870182028*^9, 3.647015888601137*^9}, 
   3.647039661560391*^9, 3.705608838926853*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Construct two-photon wavefunction\
\>", "Subsubsection",
 CellChangeTimes->{{3.645286207596116*^9, 3.645286223271029*^9}, 
   3.7056088474522743`*^9, 3.705620290313122*^9}],

Cell["\<\
Compute the two-photon wavefunctions and then calculate the two-photon \
probabilities by integrating over them\
\>", "Text",
 CellChangeTimes->{{3.705618179059074*^9, 3.7056182289730253`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]RR", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "I"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]R", "[", 
       RowBox[{
        RowBox[{"x1", "-", "x2"}], ",", 
        RowBox[{"t", "-", "x2"}]}], "]"}], 
      RowBox[{"HeavisideTheta", "[", "x2", "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Psi]R", "[", 
       RowBox[{
        RowBox[{"x2", "-", "x1"}], ",", 
        RowBox[{"t", "-", "x1"}]}], "]"}], 
      RowBox[{"HeavisideTheta", "[", "x1", "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", "x1"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.645285272391775*^9, 3.645285332612527*^9}, {
   3.6452855271881523`*^9, 3.6452855824345627`*^9}, {3.646089539800408*^9, 
   3.646089546518064*^9}, {3.646271016698935*^9, 3.646271017297024*^9}, {
   3.6467649611342*^9, 3.6467649629479*^9}, {3.646775594933928*^9, 
   3.6467756009179897`*^9}, 3.705609077169381*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]LL", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "I"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]L", "[", 
       RowBox[{
        RowBox[{"x1", "-", "x2"}], ",", 
        RowBox[{"t", "+", "x2"}]}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"-", "x2"}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Psi]L", "[", 
       RowBox[{
        RowBox[{"x2", "-", "x1"}], ",", 
        RowBox[{"t", "+", "x1"}]}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"-", "x1"}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "+", "x1"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.645285272391775*^9, 3.645285332612527*^9}, {
   3.6452855271881523`*^9, 3.6452855824345627`*^9}, {3.646089539800408*^9, 
   3.646089546518064*^9}, {3.646271016698935*^9, 3.646271017297024*^9}, {
   3.646400722428767*^9, 3.6464007583958893`*^9}, 3.646764971363771*^9, {
   3.646775607877701*^9, 3.646775613637595*^9}, 3.7056091126421537`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]RL", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "*", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]R", "[", 
       RowBox[{
        RowBox[{"x1", "+", "x2"}], ",", 
        RowBox[{"t", "+", "x2"}]}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"-", "x2"}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Psi]L", "[", 
       RowBox[{
        RowBox[{"x2", "+", "x1"}], ",", 
        RowBox[{"t", "-", "x1"}]}], "]"}], 
      RowBox[{"HeavisideTheta", "[", "x1", "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", "x1"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.645285272391775*^9, 3.645285332612527*^9}, {
   3.6452855271881523`*^9, 3.6452855824345627`*^9}, {3.646089539800408*^9, 
   3.646089546518064*^9}, {3.646271016698935*^9, 3.646271017297024*^9}, {
   3.646400722428767*^9, 3.646400798954588*^9}, {3.646763782017473*^9, 
   3.6467637842958803`*^9}, 3.705609095545779*^9}],

Cell[TextData[{
 "Calculate the two-photon probability ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "RR"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "; the calculation is slow!"
}], "Text",
 CellChangeTimes->{{3.705618179059074*^9, 3.705618245869458*^9}, {
  3.7056183612472687`*^9, 3.705618366721242*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"\[Chi]RR", "[", 
     RowBox[{"x1", ",", "x2", ",", "t"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "x1"}], ",", 
       RowBox[{"t", ">", "x2"}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763814672883*^9, 3.646763874410774*^9}, {
   3.646763931363357*^9, 3.6467639322194023`*^9}, {3.6470096094291763`*^9, 
   3.64700961027442*^9}, 3.7056090781234407`*^9, 3.7056181493198566`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"%", 
      RowBox[{"Conjugate", "[", "%", "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "x1"}], ",", 
       RowBox[{"t", ">", "x2"}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763881710814*^9, 3.6467638891415043`*^9}, {
   3.6467639271644506`*^9, 3.646763927899148*^9}, {3.647009620092431*^9, 
   3.64700962113043*^9}, 3.705618155083144*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", 
      RowBox[{"-", "Infinity"}], ",", "t"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "x2"}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763895894167*^9, 3.646763938522503*^9}, {
   3.6470096274010143`*^9, 3.647009628544895*^9}, 3.705618161193041*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x2", ",", 
      RowBox[{"-", "Infinity"}], ",", "t"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6467639176853523`*^9, 3.646763942305949*^9}, {
   3.647009631960897*^9, 3.647009633184751*^9}, 3.705618163861122*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PRR", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"\[Alpha]", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6467639465388403`*^9, 3.6467639572084627`*^9}, {
  3.6467756322137527`*^9, 3.646775633219985*^9}, {3.647009636360407*^9, 
  3.6470096374245567`*^9}, {3.705618302453401*^9, 3.7056183035075073`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "\[Alpha]"}], ")"}], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}], 
  RowBox[{
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.70561873561036*^9}]
}, Open  ]],

Cell[TextData[{
 "Calculate the two-photon probability ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "RL"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "; the calculation is slow!"
}], "Text",
 CellChangeTimes->{{3.705618179059074*^9, 3.7056182639701*^9}, 
   3.705618372139122*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"\[Chi]RL", "[", 
     RowBox[{"x1", ",", "x2", ",", "t"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "x1"}], ",", 
       RowBox[{"x2", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763814672883*^9, 3.646763874410774*^9}, {
   3.646763931363357*^9, 3.6467639322194023`*^9}, {3.646764059373786*^9, 
   3.646764065123951*^9}, {3.647009647016363*^9, 3.647009648416132*^9}, 
   3.705609096354541*^9, {3.7056188058448687`*^9, 3.70561880687449*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"%", 
      RowBox[{"Conjugate", "[", "%", "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "x1"}], ",", 
       RowBox[{"x2", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763881710814*^9, 3.6467638891415043`*^9}, {
  3.6467639271644506`*^9, 3.646763927899148*^9}, {3.6467640719077053`*^9, 
  3.6467640977853193`*^9}, {3.646776254410853*^9, 3.646776254882712*^9}, {
  3.647009650576396*^9, 3.6470096517444077`*^9}, {3.647010965182156*^9, 
  3.647010965597539*^9}, {3.705618808520502*^9, 3.705618809162281*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", 
      RowBox[{"-", "Infinity"}], ",", "t"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763895894167*^9, 3.646763938522503*^9}, {
   3.646764087146996*^9, 3.646764088721789*^9}, 3.647009656531342*^9, 
   3.705618811690015*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x2", ",", 
      RowBox[{"-", "t"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6467639176853523`*^9, 3.646763942305949*^9}, {
   3.646764101041391*^9, 3.646764104144696*^9}, 3.6470096577473507`*^9, 
   3.70561881378629*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PRL", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"\[Alpha]", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], " ", "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6467639465388403`*^9, 3.6467639572084627`*^9}, 
   3.646764393792653*^9, {3.646775640228101*^9, 3.6467756410679073`*^9}, 
   3.6470096592061033`*^9, {3.705618835516478*^9, 3.705618837295395*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}], 
  RowBox[{
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.7056188405367193`*^9}]
}, Open  ]],

Cell[TextData[{
 "Calculate the two-photon probability ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "LL"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "; the calculation is slow!"
}], "Text",
 CellChangeTimes->{{3.705618179059074*^9, 3.705618271404912*^9}, 
   3.705618377337809*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"\[Chi]LL", "[", 
     RowBox[{"x1", ",", "x2", ",", "t"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"x2", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763814672883*^9, 3.646763874410774*^9}, {
   3.646763931363357*^9, 3.6467639322194023`*^9}, {3.646764179346139*^9, 
   3.646764188416387*^9}, 3.6470096611953983`*^9, 3.705609113608581*^9, {
   3.705620297630911*^9, 3.7056202981874933`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"%", 
      RowBox[{"Conjugate", "[", "%", "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"x2", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763881710814*^9, 3.6467638891415043`*^9}, {
   3.6467639271644506`*^9, 3.646763927899148*^9}, 3.646764195764532*^9, 
   3.647009662701261*^9, 3.705620300352862*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", 
      RowBox[{"-", "t"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x2", ">", 
        RowBox[{"-", "t"}]}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.646763895894167*^9, 3.646763938522503*^9}, {
   3.646764201012145*^9, 3.646764234015191*^9}, 3.647009663899509*^9, 
   3.705620302184396*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"x2", ",", 
      RowBox[{"-", "t"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6467639176853523`*^9, 3.646763942305949*^9}, {
   3.6467642370889883`*^9, 3.64676424045011*^9}, 3.647009665187208*^9, 
   3.705620303466545*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PLL", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"%", ",", 
     RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"\[Alpha]", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], " ", "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6467639465388403`*^9, 3.6467639572084627`*^9}, 
   3.646764395260054*^9, {3.6467756429958363`*^9, 3.6467756438118877`*^9}, 
   3.6470096664749804`*^9, 3.705618874413898*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[CapitalGamma]", "2"], 
  RowBox[{
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.70561887119963*^9}]
}, Open  ]],

Cell["\<\
Sum of the two-photon probabilities should be 1\
\>", "Text",
 CellChangeTimes->{{3.705618179059074*^9, 3.705618285990267*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PRR", "+", "PRL", "+", "PLL"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6467756488106947`*^9, 3.646775662099162*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.647011335870844*^9}]
}, Open  ]],

Cell[TextData[{
 "Reproduce the results in Rephaeli & Fan, PRL 108, 143602 (2012) for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "=", 
    SubscriptBox["\[Omega]", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.705618179059074*^9, 3.705618285990267*^9}, {
  3.705618318581706*^9, 3.705618342404562*^9}, {3.705619051121077*^9, 
  3.7056190565337963`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"PRR", "/.", 
     RowBox[{"k", "\[Rule]", "w0"}]}], ")"}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", "\[Alpha]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], "^", "2"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], "^", "3"}], "-", 
        RowBox[{"8", "\[Alpha]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], "^", "2"}]}]]}], ")"}]}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.705618891215417*^9, 3.705619010516801*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7056189118207207`*^9, 3.705618914652343*^9}, 
   3.705618993877904*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"PRL", "/.", 
     RowBox[{"k", "\[Rule]", "w0"}]}], ")"}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", "\[Alpha]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], "^", "2"}]]}], ")"}]}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.705618918881864*^9, 3.7056189192038927`*^9}, {
  3.705619027303358*^9, 3.7056190392293453`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.70561891962167*^9, 3.705619039617544*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"PLL", "/.", 
     RowBox[{"k", "\[Rule]", "w0"}]}], ")"}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", "\[Alpha]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], "^", "2"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], "^", "3"}], "-", 
        RowBox[{"8", "\[Alpha]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], "^", "2"}]}]]}], ")"}]}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.705618921359325*^9, 3.705618921846665*^9}, {
  3.7056190165907907`*^9, 3.705619021126622*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7056189222381697`*^9, 3.7056190218809433`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"PRR", ",", "PLL", ",", "PRL"}], "}"}], "/.", 
     RowBox[{"k", "\[Rule]", "w0"}]}], "//", "Evaluate"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"10", "^", "2"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0.75"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Alpha]\>\"", ",", "None"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<Fig. 2(a) of PRL 108, 143602 (2012)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.705619129023163*^9, 3.705619184919051*^9}, {
  3.705620118398883*^9, 3.705620176725151*^9}, {3.7056202300808897`*^9, 
  3.705620232528715*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwt13lYTN8bAPBp1ULNjEqbkKKFSJElvZcWIe1RIYmWL60iJUJEoqJC2iil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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwt2Gk0FP7/BfCZMYMxzJbsshZFkogsvT+JrKEsSbKFRISyJltIpLKXrSzZ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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwt13k4VdsbB3BzMuSck8oUmW6mlIQivbuSW6KEpJC4uJQhpcGQISlFZChT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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{-Log[100], 0}, {-4.605170185988092, 0}],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  Frame->True,
  FrameLabel->{{None, None}, {
     FormBox["\"\[Alpha]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {{{-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {0., 
       FormBox["1", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig. 2(a) of PRL 108, 143602 (2012)\"", TraditionalForm],
  PlotRange->NCache[{{-Log[100], 
      Log[100]}, {0, 0.75}}, {{-4.605170185988092, 4.605170185988092}, {
     0, 0.75}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {None, None}},
  Ticks->{{{-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {0., 
      FormBox["1", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.203972804325936, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659905, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.35667494393873245`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782616`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, Automatic}]], "Output",
 CellChangeTimes->{{3.7056191622393293`*^9, 3.705619174746849*^9}, 
   3.705620145069933*^9, 3.7056201771584377`*^9, 3.705620233047765*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{"det", "(", 
    SubscriptBox["M", "t"], ")"}], TraditionalForm]]],
 " and non-Markovian measure"
}], "Subsubsection",
 CellChangeTimes->{{3.645286207596116*^9, 3.645286223271029*^9}, {
   3.647039693846581*^9, 3.647039711301085*^9}, 3.7056088482892714`*^9, 
   3.7056210412010098`*^9}],

Cell["\<\
IMPORTANT: run Sec. 1.2 before proceeding!\
\>", "Text",
 CellChangeTimes->{{3.70562045271367*^9, 3.705620489039378*^9}},
 FontWeight->"Bold"],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalDelta]", "(", "t", ")"}], "=", "\[VeryThinSpace]", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[LeftDoubleBracketingBar]", 
        RowBox[{
         SubscriptBox["\[Psi]", "1"], "(", "t", ")"}], 
        "\[RightDoubleBracketingBar]"}], "2"], "-"}], "|", 
     RowBox[{"e", "(", "t", ")"}], 
     SuperscriptBox["|", "2"]}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.647039791673242*^9, 3.64703984291812*^9}, {
  3.705620534557893*^9, 3.705620549060763*^9}, {3.7056205861784363`*^9, 
  3.705620590415756*^9}, {3.705620622354702*^9, 3.705620631387519*^9}, {
  3.7056208117757673`*^9, 3.705620834191616*^9}, {3.709343105287416*^9, 
  3.70934310659194*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{"\[Psi]R", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"\[Psi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.646752016060731*^9, 3.6467520547650537`*^9}, {
  3.647011822086864*^9, 3.647011831965419*^9}, {3.6470122939044228`*^9, 
  3.647012297494972*^9}, {3.647012391153154*^9, 3.6470123916151743`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "-", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            "\[CapitalGamma]"}]}]], " ", "\[Alpha]", " ", "\[CapitalGamma]"}], 
        RowBox[{"x", "<", "0"}]},
       {
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "t"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]],
           " ", "\[Alpha]", " ", "\[CapitalGamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"x", " ", "\[CapitalGamma]"}]], " ", 
             SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
                SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               "\[CapitalGamma]"}]], " ", "\[CapitalGamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
                "\[CapitalGamma]", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "-", "w0"}], ")"}], " ", "x"}], "]"}]}], "+", 
               
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "k"}], "+", "w0"}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "-", "w0"}], ")"}], " ", "x"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[CapitalGamma]", "2"]}]}]], 
        RowBox[{
         RowBox[{"t", "\[GreaterEqual]", "x"}], "&&", 
         RowBox[{"x", ">", "0"}]}]},
       {
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "t"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
         " ", "\[Alpha]", " ", "\[CapitalGamma]"}], 
        RowBox[{"x", "\[Equal]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.646752057685693*^9, {3.64701182724676*^9, 3.647011851880499*^9}, 
   3.647011936363063*^9, 3.647012305990532*^9, 3.647012430216035*^9, 
   3.647013331257659*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.646752060007242*^9, 3.646752077931826*^9}, {
  3.647011834644197*^9, 3.647011849579596*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["k", "4"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["k", "3"], " ", "w0"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["w0", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", "k", 
       " ", 
       SuperscriptBox["w0", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["w0", "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"24", " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", "k", 
       " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"24", " ", "k", " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", "k", " ", "w0", " ", 
       "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", "k", 
       " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", "k", 
       " ", "w0", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"3", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "k", " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "k", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"]}], "-", 
      RowBox[{"8", " ", "k", " ", "w0"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["w0", "2"]}], "+", 
      SuperscriptBox["\[CapitalGamma]", "2"], "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"]}], "-", 
      RowBox[{"8", " ", "k", " ", "w0"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["w0", "2"]}], "+", 
      SuperscriptBox["\[CapitalGamma]", "2"], "+", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], ")"}]}]], "Output",\

 CellChangeTimes->{3.647011884486679*^9, 3.647011965738035*^9, 
  3.6470123897473907`*^9, 3.647012458092174*^9, 3.647013351693821*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{"\[Psi]L", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"\[Psi]L", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.646752016060731*^9, 3.6467520547650537`*^9}, {
  3.646752101676083*^9, 3.646752103964134*^9}, {3.6470118635893803`*^9, 
  3.647011870227334*^9}, {3.647012314423397*^9, 3.647012318317588*^9}, {
  3.647012465050527*^9, 3.647012465489338*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", "+", "x"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
   "\[Alpha]", " ", 
   SuperscriptBox["\[CapitalGamma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"x", " ", "\[CapitalGamma]"}]], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
      " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "w0"}], ")"}], " ", "x"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     RowBox[{"-", "x"}], ",", 
     RowBox[{"t", "+", "x"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.647011887588666*^9, 3.647011968081745*^9, 3.6470120470950537`*^9, {
   3.647012459712863*^9, 3.6470124689397078`*^9}, 3.647013355034134*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.646752060007242*^9, 3.646752077931826*^9}, {
  3.646752109644082*^9, 3.646752111426466*^9}, {3.6470118785328007`*^9, 
  3.6470118822347097`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "t"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
   "\[Alpha]", " ", 
   SuperscriptBox["\[CapitalGamma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]]}], "\[CapitalGamma]"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]]}], 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]", 
             " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"k", "-", "w0"}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[CapitalGamma]", "2"]}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.6470119039713793`*^9, 3.647011983690898*^9, 
  3.647012062215661*^9, 3.647012483347473*^9, 3.647013369386866*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{"e", "[", "t", "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"e", "[", "t", "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647012540988366*^9, 3.6470125517614*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "t"}], " ", "\[CapitalGamma]"}]], " ", "\[Alpha]", " ", 
   SuperscriptBox["\[CapitalGamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalGamma]", "-", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        "\[CapitalGamma]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["k", "2"]}], "-", 
   RowBox[{"8", " ", "k", " ", "w0"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["w0", "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.647012553882757*^9, 3.647013370239451*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "t_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"%%", "+", "%%%%", "-", "%"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647012501831089*^9, 3.6470125261934233`*^9}, {
   3.6470125568894672`*^9, 3.6470125580878143`*^9}, {3.647013210018111*^9, 
   3.647013213521153*^9}, 3.705620904392037*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}], "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
             "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[CapitalGamma]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}], ")"}], " ", 
             SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "w0"}], ")"}], " ", "\[CapitalGamma]", 
          " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}]}], ")"}]}]}], ")"}]}],
    ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], ")"}]}]], "Output",\

 CellChangeTimes->{{3.647012523615312*^9, 3.647012533135457*^9}, 
   3.647012566090538*^9, 3.647013376537538*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "reproduce", " ", "the", " ", "expression", " ", "given", " ", "in", " ", 
    "the", " ", "main", " ", "text"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "t", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "\[Rule]", "w0"}], ",", 
       RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}]}], "}"}]}], "//", 
    "ExpandAll"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.705764093068877*^9, 3.705764144092314*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "t"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"4", " ", "\[Alpha]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", "\[Alpha]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"t", " ", "\[Alpha]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[Alpha]", "2"]}]]], "Output",
 CellChangeTimes->{{3.7057641056850224`*^9, 3.705764117381111*^9}}],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", 
     RowBox[{"c", "(", "t", ")"}], 
     SuperscriptBox["|", "2"]}], "=", 
    RowBox[{"|", 
     RowBox[{"<", 
      RowBox[{
       SubscriptBox["\[Phi]", "1"], "(", "t", ")"}]}], "|", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Psi]", "1"], "(", "t", ")"}], ">"}], 
     SuperscriptBox["|", "2"]}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.647039791673242*^9, 3.647039872157454*^9}, {
  3.705620922850301*^9, 3.7056209286507483`*^9}, {3.709343147757676*^9, 
  3.709343153307604*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{"\[Psi]R", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"\[Phi]R", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647012973507854*^9, 3.6470129739635344`*^9}, {
  3.647013013064014*^9, 3.6470130161598263`*^9}, {3.647013305941825*^9, 
  3.647013306420237*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CapitalGamma]", "2"]}]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "t", " ", "w0"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}], " ", "x"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"t", "+", 
        RowBox[{"2", " ", "t", " ", "\[Alpha]"}], "-", 
        RowBox[{"x", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]}]], 
   " ", "\[Alpha]", " ", "\[CapitalGamma]", " ", 
   RowBox[{"UnitStep", "[", 
    RowBox[{"t", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      "\[CapitalGamma]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
             "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], " ", "\[CapitalGamma]",
       " ", 
      RowBox[{"UnitStep", "[", "x", "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "k"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]"}], 
         ")"}]}]], " ", "\[CapitalGamma]", " ", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"t", "-", "x"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
            "\[CapitalGamma]"}]}], ")"}], " ", 
         RowBox[{"UnitStep", "[", 
          RowBox[{"-", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
            "\[CapitalGamma]"}]}], ")"}], " ", 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           RowBox[{"t", "-", "x"}], ",", "x"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.647013111143828*^9, 3.64701347823355*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6470130398307734`*^9, 3.647013052317676*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CapitalGamma]", "2"]}]}]], 
  RowBox[{"\[Alpha]", " ", "\[CapitalGamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "t"}], "-", 
         FractionBox[
          RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "2"]}]]}], 
      " ", "\[CapitalGamma]"}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]"}], ")"}]}]], " ", "\[CapitalGamma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
          "\[CapitalGamma]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]",
        "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            "\[CapitalGamma]"}]}], ")"}]}]], " ", "\[CapitalGamma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          "\[CapitalGamma]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]",
        "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "t"}], "-", 
         FractionBox[
          RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "2"]}]], 
       " ", "\[CapitalGamma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]",
        "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w0", "2"]}], "+", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "w0"}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], 
           ")"}]}], "-", 
         RowBox[{
         "4", " ", "\[ImaginaryI]", " ", "w0", " ", "\[CapitalGamma]"}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]", 
          " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]", "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["k", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["w0", "2"]}], "+", 
         RowBox[{"2", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "w0"}], "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], 
           ")"}]}], "+", 
         RowBox[{
         "6", " ", "\[ImaginaryI]", " ", "w0", " ", "\[CapitalGamma]"}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]", "+", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.647013541611381*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{"\[Psi]L", "[", 
      RowBox[{"x", ",", "t"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"\[Phi]L", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6470130315666122`*^9, 3.64701303541327*^9}, {
  3.647013314070854*^9, 3.6470133145479927`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", "+", "x"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "w0"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]}], 
      ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
         "\[CapitalGamma]"}], ")"}]}]], "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]"}], ")"}]}]]}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "2"]}]]}], 
    ")"}], " ", "\[Alpha]", " ", 
   SuperscriptBox["\[CapitalGamma]", "3"], " ", 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     RowBox[{"-", "x"}], ",", 
     RowBox[{"t", "+", "x"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.647013557462823*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Alpha]", " ", 
   SuperscriptBox["\[CapitalGamma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
             "\[CapitalGamma]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"t", " ", "\[CapitalGamma]"}]]}], ")"}]}], 
       "\[CapitalGamma]"]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]", "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]]}], ")"}]}], 
      
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            "\[CapitalGamma]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
             "\[CapitalGamma]", "+", 
             RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]",
        "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]", "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
             "\[CapitalGamma]", "+", 
             RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]",
        "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[CapitalGamma]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.6470135668233852`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cSquare", "[", "t_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"%", "+", "%%%"}], ")"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"(", 
        RowBox[{"%", "+", "%%%"}], ")"}], "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647013085304574*^9, 3.647013113100634*^9}, {
  3.705620949179844*^9, 3.7056209552451773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "4"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "3"], " ", "w0"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["w0", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", 
       SuperscriptBox["w0", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "k", " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["5", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["k", "2"]}], "-", 
            RowBox[{"8", " ", "k", " ", "w0"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w0", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
             SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["5", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"]}], "-", 
      RowBox[{"8", " ", "k", " ", "w0"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["w0", "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"]}], "-", 
      RowBox[{"8", " ", "k", " ", "w0"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["w0", "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], ")"}]}]], "Output",\

 CellChangeTimes->{3.647013648604794*^9}]
}, Open  ]],

Cell[TextData[{
 "Compute the determinant of the dynamical map, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Det", " ", 
     SubscriptBox["M", "t"]}], "=", 
    RowBox[{"|", 
     RowBox[{"c", "(", "t", ")"}], 
     SuperscriptBox["|", "2"], 
     RowBox[{"\[CapitalDelta]", "(", "t", ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.647039791673242*^9, 3.647039872157454*^9}, {
  3.705620922850301*^9, 3.7056209286507483`*^9}, {3.705621004919039*^9, 
  3.7056210316284533`*^9}, {3.705621100333558*^9, 3.705621107366475*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DetM", "[", 
   RowBox[{"k_", ",", "\[Alpha]_", ",", "t_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cSquare", "[", "t", "]"}], "*", 
     RowBox[{"\[CapitalDelta]", "[", "t", "]"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647013387384344*^9, 3.647013404281451*^9}, {
  3.647013662053855*^9, 3.647013673885404*^9}, {3.647039894085299*^9, 
  3.647039897203918*^9}, {3.705620981042901*^9, 3.70562099364645*^9}, {
  3.705621310831499*^9, 3.7056213227132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "4"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "3"], " ", "w0"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["w0", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", 
       SuperscriptBox["w0", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "k", " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "k", " ", "w0", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["w0", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", "\[CapitalGamma]"}]],
        " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[CapitalGamma]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["5", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["k", "2"]}], "-", 
            RowBox[{"8", " ", "k", " ", "w0"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w0", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
             SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["5", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "w0"}], ")"}], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}], "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "w0"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
             "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[CapitalGamma]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]], 
       " ", "\[Alpha]", " ", 
       SuperscriptBox["\[CapitalGamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k", "-", "w0"}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}], ")"}], " ", 
             SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "w0"}], ")"}], " ", "\[CapitalGamma]", 
          " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "w0"}], ")"}]}], "]"}]}]}], ")"}]}]}], ")"}]}],
    ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"]}], "-", 
       RowBox[{"8", " ", "k", " ", "w0"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["w0", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"]}], "-", 
       RowBox[{"8", " ", "k", " ", "w0"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["w0", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[CapitalGamma]", "2"]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.647013649341571*^9, 3.6470136784708357`*^9}}]
}, Open  ]],

Cell["\<\
In the plane wave limit (\[Alpha]\[Rule]0), the determinant becomes \
monotonically decaying and independent of the driving frequency k \
\>", "Text",
 CellChangeTimes->{{3.647039791673242*^9, 3.647039872157454*^9}, {
  3.705620922850301*^9, 3.7056209286507483`*^9}, {3.705621004919039*^9, 
  3.70562113452621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DetM", "[", 
   RowBox[{"k", ",", "0", ",", "t"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.647039936128233*^9, 3.647039943029825*^9}, {
  3.705621395258202*^9, 3.7056214019295807`*^9}}],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   RowBox[{"-", "2"}], " ", "t", " ", "\[CapitalGamma]"}]]], "Output",
 CellChangeTimes->{{3.64703993992593*^9, 3.647039943297352*^9}, 
   3.705621402503398*^9}]
}, Open  ]],

Cell["Setting up parameters", "Text",
 CellChangeTimes->{{3.647039791673242*^9, 3.647039872157454*^9}, {
  3.705620922850301*^9, 3.7056209286507483`*^9}, {3.705621004919039*^9, 
  3.70562113452621*^9}, {3.705621279235361*^9, 3.705621282812456*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", "1"}], ";", 
  RowBox[{"w0", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.696692813712743*^9, 3.696692819986755*^9}, {
  3.705621285567546*^9, 3.705621285727255*^9}}],

Cell[TextData[{
 "Calculate the geometric measure at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "=", 
    SubscriptBox["\[Omega]", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and reproduce the curve presented in the main text"
}], "Text",
 CellChangeTimes->{{3.647039791673242*^9, 3.647039872157454*^9}, {
  3.705620922850301*^9, 3.7056209286507483`*^9}, {3.705621004919039*^9, 
  3.70562113452621*^9}, {3.705621279235361*^9, 3.705621282812456*^9}, {
  3.705621527541758*^9, 3.705621532335754*^9}, {3.705621644482617*^9, 
  3.705621648627983*^9}, {3.705622781971846*^9, 3.705622808678681*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CalculateNplusExact", "[", 
   RowBox[{"k_", ",", "\[Alpha]_", ",", "tmax_", ",", "\[CapitalDelta]t_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Ttemp", ",", "M", ",", "AbsM", ",", "interand", ",", "detm"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"detm", "[", "t_", "]"}], "=", 
      RowBox[{
       RowBox[{"DetM", "[", 
        RowBox[{"k", ",", "\[Alpha]", ",", "t"}], "]"}], "//", "Simplify"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"M", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"detm", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "tmax", ",", "\[CapitalDelta]t"}], 
          "}"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"M", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "-", "1"}], ")"}], "*", "\[CapitalDelta]t"}], ",", 
           RowBox[{"M", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "}"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "M", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AbsM", "[", "t_", "]"}], "=", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"M", "[", "t", "]"}], "]"}], ",", 
        RowBox[{"TargetFunctions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Re", ",", "Im"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"interand", "[", "t_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"AbsM", "[", "Ttemp", "]"}], ",", "Ttemp"}], "]"}], "/.", 
           RowBox[{"Ttemp", "\[Rule]", "t"}]}], ")"}], ">", "0"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"AbsM", "[", "Ttemp", "]"}], ",", "Ttemp"}], "]"}], "/.", 
          
          RowBox[{"Ttemp", "\[Rule]", "t"}]}], ")"}], ",", "0"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"interand", "[", "t", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", "10"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "30"}], ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "False"}]}], 
         "}"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.6970723541314096`*^9, 3.697072426415955*^9}, {
   3.697072469396405*^9, 3.6970724704562817`*^9}, {3.6970725373251123`*^9, 
   3.697072541607798*^9}, {3.6970725879781427`*^9, 3.697072602844021*^9}, {
   3.697072639857931*^9, 3.6970726537263737`*^9}, {3.697072733872568*^9, 
   3.697072845681378*^9}, {3.697072914790227*^9, 3.697072940141387*^9}, {
   3.697073039836602*^9, 3.6970731067166567`*^9}, {3.697073159609858*^9, 
   3.6970731612813063`*^9}, {3.6970732151890383`*^9, 3.697073215300973*^9}, 
   3.6970735907281027`*^9, {3.6970737646302547`*^9, 3.697073862263193*^9}, {
   3.69707399427275*^9, 3.697074003625325*^9}, {3.697074044084499*^9, 
   3.6970740442144413`*^9}, {3.697075079029068*^9, 3.697075080318118*^9}, {
   3.704843657999091*^9, 3.7048436852646112`*^9}, {3.704843804578554*^9, 
   3.704843828237493*^9}, {3.704844474773569*^9, 3.704844478110939*^9}, {
   3.7056214540028887`*^9, 3.705621454365015*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "\[Alpha]"}], "=", 
     RowBox[{
      RowBox[{
      "1", " ", "calculation", " ", "can", " ", "be", " ", "performed", " ", 
       "exactly", " ", "by", " ", "carefully", " ", "taking", " ", "the", " ",
        "\[Alpha]"}], "\[Rule]", 
      RowBox[{"1", " ", "limit"}]}]}], ",", " ", 
    RowBox[{
    "but", " ", "calculating", " ", "at", " ", "a", " ", "value", " ", 
     "close", " ", "to", " ", "1"}], ",", " ", 
    RowBox[{"say", " ", "0.9999"}], ",", " ", 
    RowBox[{"is", " ", "much", " ", 
     RowBox[{"easier", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"alphaList", "=", 
    RowBox[{"ReplacePart", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"i", "/", "10"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"-", "31"}], ",", "11"}], "}"}]}], "]"}], ",", 
      RowBox[{"32", "\[Rule]", 
       RowBox[{"9999", "/", 
        RowBox[{"10", "^", "4"}]}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.705621746954824*^9, 3.705621751483203*^9}, {
  3.705622647453438*^9, 3.705622736795475*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nplus", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"CalculateNplusExact", "[", 
     RowBox[{"w0", ",", "alpha", ",", "20", ",", 
      RowBox[{"10", "^", 
       RowBox[{"-", "2"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"alpha", ",", "alphaList"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.697058630498025*^9, 3.697058670936104*^9}, {
   3.697061694652171*^9, 3.6970616957338667`*^9}, 3.6970746920263042`*^9, {
   3.697074752094376*^9, 3.697074753265541*^9}, {3.697074798207176*^9, 
   3.697074799335917*^9}, {3.697074986576466*^9, 3.6970750010102654`*^9}, {
   3.7048440642346478`*^9, 3.7048440664850607`*^9}, {3.705621565020718*^9, 
   3.7056216270625467`*^9}, 3.705621667011355*^9, {3.70562171443813*^9, 
   3.705621755675901*^9}}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621760042137*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.70562176009437*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056217601861753`*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056217602647657`*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621808972768*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {10.20101246565890235799645487402362637978251027631027959856733048389357}
    . NIntegrate obtained \
1.45967484301570808130538011256684875876418445303143
                            -10
      6124355781042207378 10    and 
    2.343830644544869792870455382213567716348229562630332246110909816215941 
       -20
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.70562180936325*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621810080185*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621815277512*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {5.262977600213968828053227106079290442282510276310279598567330483893571}
    . NIntegrate obtained \
2.90275171273437997060014356320251213697797654174069
                            -6
      7268246471951132584 10   and 
    5.512992135318627928600710778336576789707730130374221383926402269174006 
       -16
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056218303683443`*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621833800725*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {9.757864563343798210577121416076849036032510276310279598567330483893571}
    . NIntegrate obtained \
3.54427616571159358710263269061742612513536634474233
                            -10
      5635870177614265000 10    and 
    6.386683533052929103302880485406253001501840375854058511962927131411695 
       -20
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621851774797*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621854659813*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621854741414*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {8.024811143495650896535268465027044348532510276310279598567330483893571}
    . NIntegrate obtained \
1.14034506542718164825646555124096126762784998933326
                            -8
      1055628393944964112 10   and 
    2.191893401603852945070993203366594760097129489127290216316477147604424 
       -18
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621859826728*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621862583716*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056218626595488`*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {6.389916996686121849075904527649114661032510276310279598567330483893571}
    . NIntegrate obtained \
3.02501168216972673363167792562085724792695792850988
                            -7
      7347349604461223152 10   and 
    6.015284908706235597945009619512722093697828810405399437484120236938811 
       -17
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056218675847597`*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621875028039*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621875110331*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {6.003171404226929582388153711303899817282510276310279598567330483893571}
    . NIntegrate obtained \
6.57255995552748669247390516096767740335387513180887
                            -7
      2068254491666590955 10   and 
    1.182776055125241294786616958504135016230622594807528925064611660484503 
       -16
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056219213318977`*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {7.604809494205153016106239000305364661032510276310279598567330483893571}
    . NIntegrate obtained \
2.64618549165219634049787174842847171003152121012596
                            -8
      4602636577904755041 10   and 
    4.906565075467045378443727172714542664186077183246247439085679921607747 
       -18
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621921474078*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {4.911477908462881743640652338012884192282510276310279598567330483893571}
    . NIntegrate obtained \
5.87568784172116367442248226768628621828160414956025
                            -6
      8943725350557887469 10   and 
    1.060501330620527125322127741514006889601861216389406050029570267237897 
       -15
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056219320183573`*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621936161375*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621936232188*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {8.882187586623228555277934709533880286032510276310279598567330483893571}
    . NIntegrate obtained \
2.04673028524830884125903280709782250879311921966820
                            -9
      5602884275910382270 10   and 
    3.308852848182847991018988927805881677942967764225059831379988813259856 
       -19
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056219635967407`*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::ncvb
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.70562196366833*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621966231529*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {7.191711224386278474436155000671575598532510276310279598567330483893571}
    . NIntegrate obtained \
6.05763850601965594822560352125230867742387210801387
                            -8
      6003551874625748885 10   and 
    7.758444621511801893564070071822857349362995361261886581132833245348704 
       -18
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621966302391*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::ncvb
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621966367869*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621971269443*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705621977086937*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {4.573588023431409084902158418640325598532510276310279598567330483893571}
    . NIntegrate obtained \
0.00001156853566234595644936787554114679742889894114
     588883712551272440211360 and 
    1.465757056652145117248650333934017161455415824299820815850995858447938 
       -15
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622007117626*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::ncvb
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056220071906137`*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {3.941743020641194591031423250183294348532510276310279598567330483893571}
    . NIntegrate obtained \
0.00004096833517753965598115017927864534858449564176
     858322021955056405299395 and 
    8.114271169409111390071398696082056467366568114274529686340931521775709 
       -15
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.70562201753299*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056220219820347`*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {2.055188094363881675259223619445989661032510276310279598567330483893571}
    . NIntegrate obtained \
0.00163403400578488054919643431192429455513992993490
     4899581561815873869889 and 
    3.333268283706187998066225995997930199260069662403395461128296455603283 
       -13
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056220387974167`*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622042101907*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {2.868353446956359250203719774231145911032510276310279598567330483893571}
    . NIntegrate obtained \
0.00034398350423709564510300664855556150730182954594
     86426805385693809489185 and 
    5.493139961279070062274748596637091295730626400762726319994627069347072 
       -14
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622061972046*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622062762279*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {1.890805557741156946600428262695501379782510276310279598567330483893571}
    . NIntegrate obtained \
0.00221028388323131581806797893334579444371609318766
     4895488290195420254097 and 
    6.146347771299069232364764134046466979429807039167752187065802268405708 
       -13
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622092650226*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056220956791563`*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056220957491407`*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {3.649041700755230551318278947815130286032510276310279598567330483893571}
    . NIntegrate obtained \
0.00007345340355776643345692780308066208177295262305
     755885714059306956629350 and 
    1.332207414017774906222057170669457809820499271468605874797206278905114 
       -14
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.70562210238407*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056221070974617`*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056221071520147`*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {2.640977426435608351335874238952825598532510276310279598567330483893571}
    . NIntegrate obtained \
0.00053583402887820713052964705447926281278112239703
     13770913053985281770572 and 
    8.615123703203559835590623818570675867227082642501204036191371000933713 
       -14
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622116021124*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622117471561*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622118962063*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622119019668*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {1.741094977878571655333986917480657629782510276310279598567330483893571}
    . NIntegrate obtained \
0.00289208598518369077227751580925792291091540762719
     3182587028226112141648 and 
    9.221144898799681219734399870150439947618871106681488190548757713136063 
       -13
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622147284411*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::ncvb
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622147355652*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {3.372425092638774942339411416992376379782510276310279598567330483893571}
    . NIntegrate obtained \
0.00012729347333191831775277408663054204669433475030
     09108968115976653210799 and 
    1.591284748537505813366381933468916299047899547340681598899411219834243 
       -14
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622159196329*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::ncvb
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622159255183*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.70562221742412*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {2.234725366542886178673258462890813879782510276310279598567330483893571}
    . NIntegrate obtained \
0.00116733892102078165505135722013714132764806782394
     0855222398410534805311 and 
    1.205145609597101595074520152192397747576246586611078815783153755907558 
       -13
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056222235172873`*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::ncvb
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622223579755*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622226716453*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622233095324*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622261426429*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {1.043590815006507029489627519592474036032510276310279598567330483893571}
    . NIntegrate obtained \
0.00765219154260854117636564769948261952619747499109
     1410588521698239738591 and 
    1.573093014267374869442722465682401784680384189853500853835800182430877 
       -12
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622270896709*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622299095673*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = {1.2200292103260717631}
    . NIntegrate obtained 0.0022662308073977107341 and 
                            -13
    5.0774513881275170406 10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622313772231*^9}],

Cell["\<\
NIntegrate::izero: 
   Integral and error estimates are 0 on all integration subregions. Try
    increasing the value of the MinRecursion option. If value of integral may
    be 0, specify a finite value for the AccuracyGoal option.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622317764825*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {1.375388486740018408478251138672063879782510276310279598567330483893571}
    . NIntegrate obtained \
0.00535937365575907593308804361476967715047741368350
     6633977257191647559574 and 
    1.801389802869393620364830640635187112034130207669976323804045356807580 
       -12
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622318037084*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {1.198323050921214446158161798462102942282510276310279598567330483893571}
    . NIntegrate obtained \
0.00693861510865806254662536272494786749968098349024
     9213815926633143083679 and 
    9.258236870144906781585559404137114155357583823374017079949862794212181 
       -13
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.70562232120725*^9}],

Cell["\<\
NIntegrate::izero: 
   Integral and error estimates are 0 on all integration subregions. Try
    increasing the value of the MinRecursion option. If value of integral may
    be 0, specify a finite value for the AccuracyGoal option.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622321276973*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622322676824*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622322742014*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622323507318*^9}],

Cell["\<\
NIntegrate::izero: 
   Integral and error estimates are 0 on all integration subregions. Try
    increasing the value of the MinRecursion option. If value of integral may
    be 0, specify a finite value for the AccuracyGoal option.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056223249611807`*^9}],

Cell["\<\
NIntegrate::izero: 
   Integral and error estimates are 0 on all integration subregions. Try
    increasing the value of the MinRecursion option. If value of integral may
    be 0, specify a finite value for the AccuracyGoal option.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056223255279713`*^9}],

Cell["\<\
NIntegrate::izero: 
   Integral and error estimates are 0 on all integration subregions. Try
    increasing the value of the MinRecursion option. If value of integral may
    be 0, specify a finite value for the AccuracyGoal option.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056223296548347`*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::izero
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622329724125*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {1.280189987410164605558863321289251379782510276310279598567330483893571}
    . NIntegrate obtained \
0.00619307318021769291854274763584306935362805779890
     0395971246489372474062 and 
    1.657583859922418691842232338597365706119802915856164975664759045341608 
       -12
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056223335164127`*^9}],

Cell["\<\
NIntegrate::ncvb: 
   NIntegrate failed to converge to prescribed accuracy after 30
     recursive bisections in t near {t} = 
    {1.130279161934492578462711015686224036032510276310279598567330483893571}
    . NIntegrate obtained \
0.00751332380935747031422046853447785352363835225223
     5131408622048021916689 and 
    1.215705612222556398684628136238259054636220571016106308501772751426390 
       -12
     10    for the integral and error estimates.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622371205289*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056223729792643`*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622373044153*^9}],

Cell["\<\
NIntegrate::slwcon: 
   Numerical integration converging too slowly; suspect one of the following:
    singularity, value of the integration is 0, highly oscillatory integrand,
    or WorkingPrecision too small.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.7056223896948853`*^9}],

Cell["\<\
General::stop: Further output of NIntegrate::slwcon
     will be suppressed during this calculation.\
\>", "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.705622389763392*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.45967484301570808130538011256684875876418445303`20.*^-10", ",", 
   "3.54427616571159358710263269061742612513536634474`20.*^-10", ",", 
   "8.54982506181716242696777641819459352705629662702`20.*^-10", ",", 
   "2.046730285248308841259032807097822508793119219668`20.*^-9", ",", 
   "4.856136170926267589096719961348907727424188493113`20.*^-9", ",", 
   "1.1403450654271816482564655512409612676278499893333`20.*^-8", ",", 
   "2.646185491652196340497871748428471710031521210126`20.*^-8", ",", 
   "6.0576385060196559482256035212523086774238721080139`20.*^-8", ",", 
   "1.36548851494181072761208392116179696945152895029`20.*^-7", ",", 
   "3.02501168216972673363167792562085724792695792850989`20.*^-7", ",", 
   "6.57255995552748669247390516096767740335387513180887`20.*^-7", ",", 
   "1.397657846061499997776339181671208434370407261965403`20.*^-6", ",", 
   "2.902751712734379970600143563202512136977976541740697`20.*^-6", ",", 
   "5.875687841721163674422482267686286218281604149560259`20.*^-6", ",", 
   "0.000011568535662345956449367875541146797428898941145888837`20.", ",", 
   "0.000022113361761100087110731355118579646410999051381961704`20.", ",", 
   "0.00004096833517753965598115017927864534858449564176858322`20.", ",", 
   "0.000073453403557766433456927803080662081772952623057558857`20.", ",", 
   "0.000127293473331918317752774086630542046694334750300910897`20.", ",", 
   "0.000213015612929482088419707447690250973675563401265035185`20.", ",", 
   "0.000343983504237095645103006648555561507301829545948642681`20.", ",", 
   "0.000535834028878207130529647054479262812781122397031377091`20.", ",", 
   "0.000805146226965650801411951651689037402076001302816202691`20.", ",", 
   "0.001167338921020781655051357220137141327648067823940855222`20.", ",", 
   "0.001634034005784880549196434311924294555139929934904899582`20.", ",", 
   "0.002210283883231315818067978933345794443716093187664895488`20.", ",", 
   "0.002892085985183690772277515809257922910915407627193182587`20.", ",", 
   "0.003664388674523490655462020739259286234991961202558379626`20.", ",", 
   "0.00448096959939655733558393173085342653301766358176850421`20.", ",", 
   "0.005359373655759075933088043614769677150477413683506633977`20.", ",", 
   "0.006193073180217692918542747635843069353628057798900395971`20.", ",", 
   "0.006938615108658062546625362724947867499680983490249213816`20.", ",", 
   "0.007513323809357470314220468534477853523638352252235131409`20.", ",", 
   "0.007804096141289739695113723456283136610350974370886720032`20.", ",", 
   "0.007652191542608541176365647699482619526197474991091410589`20.", ",", 
   "0.006829102409364308314530199182468332070367286595460943938`20.", ",", 
   "0.005055462453119363487571282233835444954016740898451225343`20.", ",", 
   "0.002266230807397710734066285217961420077372123822728397422`20.", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.69707471254872*^9, {3.697074796852644*^9, 3.697074823093017*^9}, {
   3.6970749977290783`*^9, 3.6970750122174883`*^9}, 3.6970751422602262`*^9, 
   3.705621743262876*^9, 3.705622472298038*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"alphaList", "//", "N"}], ",", "Nplus"}], "}"}], "//", 
  "Transpose"}]], "Input",
 CellChangeTimes->{{3.705621780941959*^9, 3.705621790093595*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.0007943282347242815`", ",", 
     "1.45967484301570808130538011256684875876418445303`20.*^-10"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.001`", ",", 
     "3.54427616571159358710263269061742612513536634474`20.*^-10"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0012589254117941673`", ",", 
     "8.54982506181716242696777641819459352705629662702`20.*^-10"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0015848931924611134`", ",", 
     "2.046730285248308841259032807097822508793119219668`20.*^-9"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00199526231496888`", ",", 
     "4.856136170926267589096719961348907727424188493113`20.*^-9"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0025118864315095803`", ",", 
     "1.1403450654271816482564655512409612676278499893333`20.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0031622776601683794`", ",", 
     "2.646185491652196340497871748428471710031521210126`20.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.003981071705534972`", ",", 
     "6.0576385060196559482256035212523086774238721080139`20.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.005011872336272723`", ",", 
     "1.36548851494181072761208392116179696945152895029`20.*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.006309573444801933`", ",", 
     "3.02501168216972673363167792562085724792695792850989`20.*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.007943282347242816`", ",", 
     "6.57255995552748669247390516096767740335387513180887`20.*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.01`", ",", 
     "1.397657846061499997776339181671208434370407261965403`20.*^-6"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.012589254117941673`", ",", 
     "2.902751712734379970600143563202512136977976541740697`20.*^-6"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.015848931924611134`", ",", 
     "5.875687841721163674422482267686286218281604149560259`20.*^-6"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0199526231496888`", ",", 
     "0.000011568535662345956449367875541146797428898941145888837`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0251188643150958`", ",", 
     "0.000022113361761100087110731355118579646410999051381961704`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0316227766016838`", ",", 
     "0.00004096833517753965598115017927864534858449564176858322`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.03981071705534972`", ",", 
     "0.000073453403557766433456927803080662081772952623057558857`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.05011872336272723`", ",", 
     "0.000127293473331918317752774086630542046694334750300910897`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.06309573444801933`", ",", 
     "0.000213015612929482088419707447690250973675563401265035185`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.07943282347242815`", ",", 
     "0.000343983504237095645103006648555561507301829545948642681`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1`", ",", 
     "0.000535834028878207130529647054479262812781122397031377091`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.12589254117941673`", ",", 
     "0.000805146226965650801411951651689037402076001302816202691`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.15848931924611134`", ",", 
     "0.001167338921020781655051357220137141327648067823940855222`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.19952623149688797`", ",", 
     "0.001634034005784880549196434311924294555139929934904899582`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.251188643150958`", ",", 
     "0.002210283883231315818067978933345794443716093187664895488`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.31622776601683794`", ",", 
     "0.002892085985183690772277515809257922910915407627193182587`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3981071705534972`", ",", 
     "0.003664388674523490655462020739259286234991961202558379626`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5011872336272722`", ",", 
     "0.00448096959939655733558393173085342653301766358176850421`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6309573444801932`", ",", 
     "0.005359373655759075933088043614769677150477413683506633977`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7943282347242815`", ",", 
     "0.006193073180217692918542747635843069353628057798900395971`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9999`", ",", 
     "0.006938615108658062546625362724947867499680983490249213816`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2589254117941673`", ",", 
     "0.007513323809357470314220468534477853523638352252235131409`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.5848931924611136`", ",", 
     "0.007804096141289739695113723456283136610350974370886720032`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9952623149688795`", ",", 
     "0.007652191542608541176365647699482619526197474991091410589`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.51188643150958`", ",", 
     "0.006829102409364308314530199182468332070367286595460943938`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.1622776601683795`", ",", 
     "0.005055462453119363487571282233835444954016740898451225343`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.9810717055349722`", ",", 
     "0.002266230807397710734066285217961420077372123822728397422`20."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.011872336272722`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.309573444801933`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.943282347242816`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.589254117941673`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.705622472451531*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "All"}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<N\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Infinite waveguide, k=\!\(\*SubscriptBox[\(k\), \(0\)]\)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.697058694055484*^9, 3.697058704073772*^9}, {
   3.697058747804582*^9, 3.697058804807963*^9}, {3.697074721849568*^9, 
   3.697074727821928*^9}, 3.697074759293099*^9, {3.6970753180599327`*^9, 
   3.6970753182483597`*^9}, {3.6970754444011183`*^9, 3.697075453565044*^9}, {
   3.697075488689047*^9, 3.697075535512782*^9}, 3.697075572303379*^9, {
   3.7056218675424767`*^9, 3.705621898487558*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQ/dC5pya4V+aAw0V782P8T2wX/O+f2bVQ+oDbhh8i
GtE/bON3T952cKvUgUznHUWNCbx2cuXTL/84KXlg/dH/289NUbS7azT7g/49
iQOqmmcuJNw2sZvzbh5v+ifxA1OcPzDI1nrYRa9apDWPTfzAKt0j9cczY+yk
0pa5X5USO3DHTp/zuFOB3U3FVSk8+qIHuBuj0k4EN9nNuLu20dlZ5MDCJlnT
dz5T7MJnbpxXFS58oEpQ1OIk7zI70dCtuzdmCx1YlLOa92nRdrsrAjtvvKgX
PDCtL27hnMgTdpPP7PkqP0XggKforGM/ltywWyLQqLougP/AnmCX/PNOL+yU
OjriZSp5D7Abay9jMvhuB/Ev94Gg4/rua6tY7SH+4zzQ8M3ubryjsD3EP+wH
oriU5zitV7CHuJ/tAPuqBXrzXmvbQ9zLcqDxz+pnot1m9hD3MR2YtWj5hWd9
jvYQ9zAcUHjlG82X5GWvDLb/736Rj77zdRSCofb93M++Lmn5oqNRUPO/7Vfq
PynvK50ENe/T/oyZ6tdVNqbbq4D1v90f2Nm14ThLnr00WP2z/be/KMstjiqy
h/jv7v4ryx1fbv1cCrXv7P65QqE5L2Ir7Q/JnL9kYS61f590l/+q7BqoeWft
9TR2NXgdq4Py79r/F7aSNvheby8JMd++Vnhj2/Pweqj5b+35XqhaXP1RbS8G
cZ/9s6v5cZxbS2Dut9+7vC5t4YQke1mI/+wZoADqfzh/CiR8HGB8iHlMcD40
fOF8ANHNMl0=
    "], {{{}, {}, 
      {Hue[0.67, 0.6, 0.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
        36, 37, 38, 39, 40, 41, 42, 43}]}}, {
      {Hue[0.67, 0.6, 0.6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 1], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 2], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 3], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 4], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 5], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 7], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 8], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 9], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 10], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 11], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 12], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 13], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 14], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 15], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 16], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 17], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 18], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 19], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 20], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 21], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 22], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 23], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 24], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 25], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 26], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 27], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 28], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 29], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 30], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 31], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 32], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 33], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 34], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 35], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 36], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 37], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 38], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 39], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 40], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 41], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 42], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 43]}, {}}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{-7.138013788281541, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  Frame->True,
  FrameLabel->{{
     FormBox["\"N\"", TraditionalForm], None}, {
     FormBox["\"\[Alpha]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {{{-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {0., 
       FormBox["1", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotLabel->FormBox[
   "\"Infinite waveguide, k=\\!\\(\\*SubscriptBox[\\(k\\), \\(0\\)]\\)\"", 
    TraditionalForm],
  PlotRange->{{-7.138013788281541, 2.5328436022934504`}, {
    0, 0.007804096141289739}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {None, 
     Scaled[0.02]}},
  Ticks->{{{-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {0., 
      FormBox["1", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.203972804325936, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659905, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.35667494393873245`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782616`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, Automatic}]], "Output",
 CellChangeTimes->{3.70562247271437*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Semi-infinite waveguide", "Section",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
  3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
  3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
  3.646752228162314*^9, 3.64675223182625*^9}, {3.6468635857130632`*^9, 
  3.646863616402749*^9}, {3.705602217388197*^9, 3.705602221061075*^9}, {
  3.705607503506153*^9, 3.705607503705041*^9}, {3.7056085299875793`*^9, 
  3.7056085358328257`*^9}, {3.705620418111023*^9, 3.705620430669229*^9}, {
  3.705621997859322*^9, 3.7056220047995*^9}}],

Cell[CellGroupData[{

Cell["\<\
2.1 Single-excitation sector
initial condition: plane wave\
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
  3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
  3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
  3.646752228162314*^9, 3.64675223182625*^9}, {3.6468635857130632`*^9, 
  3.646863616402749*^9}, {3.705602217388197*^9, 3.705602221061075*^9}, {
  3.705607503506153*^9, 3.705607503705041*^9}, {3.7056085459866743`*^9, 
  3.705608546663979*^9}, {3.705620422500614*^9, 3.7056204336908283`*^9}, {
  3.705622197366229*^9, 3.705622197435338*^9}}],

Cell[CellGroupData[{

Cell["Exact solution", "Subsubsection",
 CellChangeTimes->{{3.649344780211434*^9, 3.6493447917473288`*^9}, {
  3.6493448992711353`*^9, 3.649344904817069*^9}, {3.649344956615025*^9, 
  3.6493449567820683`*^9}}],

Cell["\<\
Construct the solution e(t) (called solSum below) of the delay differential \
equation and verify it\
\>", "Text",
 CellChangeTimes->{{3.705623834073028*^9, 3.70562390934089*^9}, {
  3.705623981130884*^9, 3.7056239896186543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "first", " ", "term", " ", "of", " ", "the", " ", "solution", 
     " ", "that", " ", "exists", " ", "since", " ", "t"}], "\[GreaterEqual]", 
    "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sol", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"InverseLaplaceTransform", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"\[CapitalGamma]", "/", "2"}]], "A", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "k", " ", "a"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", 
          RowBox[{"I", " ", "k"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"s", "+", 
          RowBox[{"I", " ", "w0"}], "+", 
          RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}]], ",", "s", ",", 
      "t"}], "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.705623819300571*^9, 3.705623821809235*^9}, {
  3.705624014082293*^9, 3.705624030243058*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", "A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "k"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "w0"}], ")"}]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"t", " ", "\[CapitalGamma]"}], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "k", " ", "t"}]], "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]"}], ")"}]}]]}], ")"}], " ", 
    SqrtBox["\[CapitalGamma]"]}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
    "\[CapitalGamma]"}]]}]], "Output",
 CellChangeTimes->{3.705623569962076*^9, 3.7056918738161583`*^9, 
  3.705692729582197*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "\"\<lower\>\"", " ", "incomplete", " ", "Gamma", " ", 
    "function", " ", "\[Gamma]", 
    RowBox[{"(", 
     RowBox[{"n", ",", "z"}], ")"}], " ", "is", " ", "given", " ", "by", " ", 
    
    RowBox[{"Gamma", "[", 
     RowBox[{"n", ",", " ", "0", ",", " ", "z"}], "]"}], " ", "in", " ", 
    "Mathematica"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sol", "[", 
    RowBox[{
     RowBox[{"n_", "?", "IntegerQ"}], "/;", 
     RowBox[{"n", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "A"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "k", " ", "a"}], "]"}], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], 
     RowBox[{"n", "!"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"2", "n", " ", "a"}]}], ")"}], "^", "n"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "w0"}], "+", 
            RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"2", " ", "n", " ", "a"}]}], ")"}]}], " ", "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"I", "^", "n"}], "  ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "w0"}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "k", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"2", " ", "n", " ", "a"}]}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "w0", "+", 
           RowBox[{"I", " ", 
            RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            RowBox[{"2", "n", " ", "a"}]}], ")"}], " ", 
          RowBox[{"(", " ", 
           RowBox[{"k", "-", "w0", "+", 
            RowBox[{"I", " ", 
             RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}]}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.648998506870817*^9, 3.6489985368729353`*^9}, {
  3.7056234501139717`*^9, 3.705623540384625*^9}, {3.7056236803920717`*^9, 
  3.705623707640327*^9}, {3.705624603261187*^9, 3.7056246323838253`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"solution", " ", "for", " ", "0"}], "\[LessEqual]", "t", 
     "\[LessEqual]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "a"}]}], ";", " ", 
    RowBox[{
    "the", " ", "argument", " ", "n", " ", "is", " ", "given", " ", "by", " ", 
     RowBox[{"Quotient", "[", 
      RowBox[{"t", ",", 
       RowBox[{"2", "a"}]}], "]"}], " ", "or", " ", 
     RowBox[{"Floor", "[", 
      RowBox[{"t", "/", 
       RowBox[{"(", 
        RowBox[{"2", "a"}], ")"}]}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solSum", "[", 
     RowBox[{
      RowBox[{"n_", "?", "IntegerQ"}], "/;", 
      RowBox[{"n", "\[GreaterEqual]", "0"}]}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"sol", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}]}]], "Input",\

 CellChangeTimes->{{3.64899302306126*^9, 3.648993066227092*^9}, 
   3.648993100482305*^9, {3.6489931554324207`*^9, 3.648993165144103*^9}, {
   3.6495500508898153`*^9, 3.649550054499095*^9}, {3.705623601634222*^9, 
   3.705623603064158*^9}, {3.705624043652031*^9, 3.7056240650122967`*^9}, 
   3.705625433945736*^9, {3.705625466377606*^9, 3.7056254684290667`*^9}, {
   3.705625566314062*^9, 3.705625566442595*^9}, {3.7056871254988737`*^9, 
   3.705687136119049*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"solSum", "[", 
    RowBox[{
     RowBox[{"n_", "?", "IntegerQ"}], "/;", 
     RowBox[{"n", "<", "0"}]}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.648993174615711*^9, 3.648993186806822*^9}}],

Cell[TextData[StyleBox["STOP HERE if you are not concerned with the rest of \
the checks in this section and just interested in running Sec. 2.3",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.705692549879829*^9, 3.70569262161373*^9}, {
  3.705692654365883*^9, 3.705692679645359*^9}, {3.705692740187161*^9, 
  3.70569275139672*^9}}],

Cell["\<\
Check the solution indeed satisfies the delay differential equation for \
arbitrary integer n\[GreaterEqual]0; the calculation becomes much slower as n \
increases!\
\>", "Text",
 CellChangeTimes->{{3.6495500746446457`*^9, 3.649550091598081*^9}, {
  3.705623721970851*^9, 3.705623811579167*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.6489931096872473`*^9, 3.6489931106490107`*^9}, {
   3.64899332259604*^9, 3.64899332267585*^9}, {3.6489933952436943`*^9, 
   3.648993395339226*^9}, {3.6489934433098917`*^9, 3.648993445536888*^9}, {
   3.648993729701747*^9, 3.6489937505937243`*^9}, {3.648993790977981*^9, 
   3.648993791040682*^9}, {3.648998580531837*^9, 3.648998627062418*^9}, {
   3.648998681018633*^9, 3.648998681106635*^9}, {3.705623641101206*^9, 
   3.7056236631059504`*^9}, {3.705623715676917*^9, 3.7056237158423853`*^9}, {
   3.705623794715797*^9, 3.7056238010173693`*^9}, {3.70569158274787*^9, 
   3.705691582989319*^9}, 3.705691863074545*^9, {3.705691901705326*^9, 
   3.7056919019893703`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "DDE", " ", "is", " ", "written", " ", "in", " ", "the", " ", 
     "\"\<block\>\"", " ", "form"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "is", " ", "presented", " ", "as", " ", "0"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"e", "'"}], "[", "t", "]"}]}], "-"}], "..."}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FunctionExpand", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"solSum", "[", "n", "]"}], ",", "t"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", " ", "w0"}], "+", 
        RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
      RowBox[{"solSum", "[", "n", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"solSum", "[", 
         RowBox[{"n", "-", "1"}], "]"}], "/.", 
        RowBox[{"t", "\[Rule]", 
         RowBox[{"t", "-", 
          RowBox[{"2", "a"}]}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], "A", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "k", " ", "t"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "k", " ", "a"}], "]"}], "-", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "k", " ", "a"}], "]"}], " ", 
         RowBox[{"UnitStep", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}]}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.648994213794044*^9, 3.6489942170113688`*^9}, 
   3.705623666248526*^9, {3.705624069719142*^9, 3.70562409598881*^9}, {
   3.70569157096093*^9, 3.705691578378908*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "LHS", " ", "of", " ", "the", " ", "DDE", " ", "is", " ", 
    "indeed", " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"t", ">", 
        RowBox[{"2", "n", " ", "a"}]}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7056916351086817`*^9, 3.7056916357079678`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7056919635395317`*^9}]
}, Open  ]],

Cell["\<\
Check 1: in the steady state, e(t\[Rule]\[Infinity]) should agree with the \
qubit amplitude e(k) from scattering theory [see PRA 91, 053845 (2015)], up \
to some irrelavant prefactors that are due to different definitions (plane \
wave, coupling, etc) in the two theories\
\>", "Text",
 CellChangeTimes->{{3.705624149156541*^9, 3.705624167303931*^9}, {
  3.7056243351561813`*^9, 3.70562444713634*^9}, {3.705624532644743*^9, 
  3.705624568872366*^9}, {3.705687177986865*^9, 3.705687178500778*^9}, {
  3.705687239424239*^9, 3.705687247890338*^9}, {3.7056879238927813`*^9, 
  3.705687924042976*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"steady", " ", "state", " ", "value", " ", "of", " ", "e", 
    RowBox[{"(", "t", ")"}], " ", "calculated", " ", "using", " ", "residue", 
    " ", "theorem"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"e", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", "A", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "a", " ", "k"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "a", " ", "s"}]]}], ")"}], " ", 
         SqrtBox["\[CapitalGamma]"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[CapitalGamma]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "a", " ", "s"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s"}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
              "\[CapitalGamma]"}], ")"}]}]}], ")"}]}]], 
       RowBox[{"Exp", "[", 
        RowBox[{"t", " ", "s"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "k"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.648999431813827*^9, 3.648999457704933*^9}, {
  3.705687198996771*^9, 3.705687199600803*^9}, {3.705687356938643*^9, 
  3.70568736259975*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"a", "+", "t"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "k"}]]}], ")"}], " ", 
   
   SqrtBox["\[CapitalGamma]"]}], 
  RowBox[{
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "k"}]]}], ")"}], " ",
     "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{{3.648999450275528*^9, 3.648999458228195*^9}, 
   3.705624523323882*^9, 3.705687366270022*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"e", 
     RowBox[{"(", "k", ")"}], " ", "copied", " ", "from", " ", "the", " ", 
     "notebook", " ", "of", " ", "scattering", " ", "theory", " ", "for", " ",
      "PRA", " ", "91"}], ",", 
    RowBox[{"053845", " ", 
     RowBox[{"(", "2015", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "k", " ", 
       RowBox[{"x", "[", "1", "]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
         RowBox[{"x", "[", "1", "]"}]}]]}], ")"}], " ", 
     SqrtBox["\[CapitalGamma]"]}], 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
          RowBox[{"x", "[", "1", "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "k"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}], "-", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "a"}]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", "w0"}]}], "}"}], " "}]}]], "Input",
 CellChangeTimes->{{3.648999724975078*^9, 3.648999732694146*^9}, {
  3.649550123513248*^9, 3.64955013532757*^9}, {3.705624485748736*^9, 
  3.70562451259293*^9}, {3.705624580989821*^9, 3.7056245815092278`*^9}, {
  3.705687251234881*^9, 3.705687252598971*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "a", " ", "k"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "a", " ", "k"}]]}], 
    ")"}], " ", 
   SqrtBox["\[CapitalGamma]"]}], 
  RowBox[{
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "a", " ", "k"}]], " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "k"}], "-", 
        RowBox[{"2", " ", "w0"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}]]], "Output",\

 CellChangeTimes->{3.648999733717765*^9, 3.705624524014258*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%%", "/", "%"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6489997362237587`*^9, 3.6489997408299522`*^9}, {
  3.648999776787738*^9, 3.648999780074472*^9}, {3.648999888403577*^9, 
  3.6489998909686604`*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", "A", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "t"}]], " ", 
  SqrtBox[
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.6489997412416487`*^9, 3.648999780521263*^9, 
  3.7056245247171497`*^9}]
}, Open  ]],

Cell["\<\
Check 2: in the steady state, \[Phi](x>+a, t\[Rule]\[Infinity]) should agree \
with the reflection amplitude r(k) from scattering theory [see PRA 91, 053845 \
(2015)], up to some irrelavant prefactors that are due to different \
definitions (plane wave, coupling, etc) in the two theories\
\>", "Text",
 CellChangeTimes->{{3.705624149156541*^9, 3.705624167303931*^9}, {
  3.7056243351561813`*^9, 3.70562444713634*^9}, {3.705624532644743*^9, 
  3.705624568872366*^9}, {3.705687177986865*^9, 3.705687178500778*^9}, {
  3.705687219682252*^9, 3.705687268335227*^9}, {3.705687926669836*^9, 
  3.70568792681984*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]0", "[", "x_", "]"}], "=", 
   RowBox[{"A", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", "k", " ", "x"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.705687410500083*^9, 3.705687449027563*^9}, 
   3.705687625935067*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"use", " ", "the", " ", "steady"}], "-", 
     RowBox[{
     "state", " ", "result", " ", "to", " ", "construct", " ", "the", " ", 
      "photon", " ", "wavefunction"}]}], ",", " ", 
    RowBox[{
     RowBox[{"assuming", " ", "t"}], ">>", 
     RowBox[{"x", ">", 
      RowBox[{"+", "a"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]0", "[", 
      RowBox[{"x", "-", "t"}], "]"}], "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"t", "-", "x", "-", "a"}], "]"}], "-", 
        RowBox[{"e", "[", 
         RowBox[{"t", "-", "x", "+", "a"}], "]"}]}], ")"}]}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.705687378580571*^9, 3.70568738600806*^9}, {
  3.705687454749659*^9, 3.705687500410091*^9}, {3.7056875639916077`*^9, 
  3.705687635792603*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a"}], "+", "t", "-", "x"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "k"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "k"}], "-", 
        RowBox[{"2", " ", "w0"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"2", " ", "k"}], "-", 
   RowBox[{"2", " ", "w0"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "k"}]]}], ")"}], " ",
     "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{{3.705687633204988*^9, 3.705687636428411*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"r", 
     RowBox[{"(", "k", ")"}], " ", "copied", " ", "from", " ", "the", " ", 
     "notebook", " ", "of", " ", "scattering", " ", "theory", " ", "for", " ",
      "PRA", " ", "91"}], ",", 
    RowBox[{"053845", " ", 
     RowBox[{"(", "2015", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
        RowBox[{"x", "[", "1", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
             RowBox[{"x", "[", "1", "]"}]}]]}], ")"}], " ", 
         "\[CapitalGamma]"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}], 
     RowBox[{"\[CapitalGamma]", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
         RowBox[{"x", "[", "1", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "k"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}], "-", 
         RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "a"}]}], ",", 
      RowBox[{"\[Omega]", "\[Rule]", "w0"}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.70568769125709*^9, 3.705687733303788*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", "k"}], "-", 
    RowBox[{"2", " ", "w0"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "a", " ", "k"}]]}], 
      ")"}], " ", "\[CapitalGamma]"}]}], 
   RowBox[{
    RowBox[{"2", " ", "k"}], "-", 
    RowBox[{"2", " ", "w0"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "k"}]]}], ")"}], 
     " ", "\[CapitalGamma]"}]}]]}]], "Output",
 CellChangeTimes->{3.705687733584484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "recall", " ", "that", " ", "the", " ", "wavefunction", " ", "\[Phi]", 
      " ", "needs", " ", "to", " ", "be", " ", "folded", " ", "to", " ", 
      "describe", " ", "the", " ", "left"}], "-", 
     RowBox[{"going", " ", "photon"}]}], ",", " ", 
    RowBox[{
    "which", " ", "accounts", " ", "for", " ", "the", " ", "minus", " ", 
     "sign"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"%%", "/", "%"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.705687740768137*^9, 3.705687804258938*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "A"}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.705687743830819*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Markovian approximation", "Subsubsection",
 CellChangeTimes->{{3.649344780211434*^9, 3.6493447917473288`*^9}}],

Cell["spontaneous emission", "Text",
 CellChangeTimes->{{3.6493450991809483`*^9, 3.649345108404952*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"I", " ", "w0"}], "+", 
           RowBox[{"\[CapitalGamma]", "/", "2"}], "-", 
           RowBox[{
            RowBox[{"\[CapitalGamma]", "/", "2"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "I", " ", "w0", " ", "a"}], "]"}]}]}], ")"}]}], 
        RowBox[{"e", "[", "t", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"e", "[", "0", "]"}], "\[Equal]", "1"}]}], "}"}], ",", 
    RowBox[{"e", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.649022279381529*^9, 3.649022325804016*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"e", "[", "t", "]"}], "\[Rule]", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox["1", "2"], " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "w0"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
          ")"}], " ", "\[CapitalGamma]"}]}], ")"}]}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.649022316379428*^9, 3.649022326289263*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    FractionBox["1", "2"], " ", "t", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "w0"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], ")"}], 
       " ", "\[CapitalGamma]"}]}], ")"}]}]], "//", "ExpandAll"}]], "Input",
 CellChangeTimes->{{3.649022345904661*^9, 3.64902234762499*^9}, {
  3.7056249124996157`*^9, 3.7056249148812943`*^9}}],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "w0"}], "-", 
   FractionBox[
    RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]], " ", "t", " ",
     "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{3.649022347875177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "real", " ", "part", " ", "of", " ", "the", " ", "exponent", " ", 
     "gives"}], " ", "-", 
    RowBox[{
     OverscriptBox["\[CapitalGamma]", "~"], 
     RowBox[{"t", "/", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "w0"}], "-", 
       FractionBox[
        RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]], " ", "t", 
        " ", "\[CapitalGamma]"}]}], "]"}], "]"}], "/", 
    RowBox[{"-", "t"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.705624939505496*^9, 3.705624972214403*^9}, {
  3.705625075252001*^9, 3.705625117614752*^9}}],

Cell[BoxData[
 RowBox[{"\[CapitalGamma]", " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", 
    RowBox[{"a", " ", "w0"}], "]"}], "2"]}]], "Output",
 CellChangeTimes->{{3.705624943207835*^9, 3.7056249728276052`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "imaginary", " ", "part", " ", "of", " ", "the", " ", "exponent", " ", 
     "gives"}], " ", "-", 
    RowBox[{
     OverscriptBox["\[Omega]", "~"], "t"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "w0"}], "-", 
       FractionBox[
        RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]], " ", "t", 
        " ", "\[CapitalGamma]"}]}], "]"}], "]"}], "/", 
    RowBox[{"-", "t"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7056249651846933`*^9, 3.70562497581114*^9}, {
  3.7056251380255613`*^9, 3.705625162192018*^9}}],

Cell[BoxData[
 RowBox[{"w0", "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[CapitalGamma]", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "a", " ", "w0"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.705624965981687*^9, 3.70562497654482*^9}}]
}, Open  ]],

Cell["single-photon scattering", "Text",
 CellChangeTimes->{{3.6493450991809483`*^9, 3.649345133383933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", " ", "w0"}], "+", 
            RowBox[{"\[CapitalGamma]", "/", "2"}], "-", 
            RowBox[{
             RowBox[{"\[CapitalGamma]", "/", "2"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "I", " ", "w0", " ", "a"}], "]"}]}]}], ")"}]}], 
         RowBox[{"e", "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], "A", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "k", " ", "t"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "k", " ", "a"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "k", " ", "a"}], "]"}]}], ")"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"e", "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"e", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6490231107780523`*^9, 3.6490231343219223`*^9}, {
  3.649023834755073*^9, 3.649023835897854*^9}, {3.6490238803803673`*^9, 
  3.649023895196504*^9}, {3.649023964930809*^9, 3.649023986109002*^9}, {
  3.649024211570402*^9, 3.649024223673994*^9}, {3.64902429999445*^9, 
  3.649024312785283*^9}, {3.6490250335433483`*^9, 3.649025053012274*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"e", "[", "t", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", "A", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "a", " ", "k"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
             ")"}], " ", "\[CapitalGamma]"}]}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "k"}]]}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
            "\[CapitalGamma]", "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]], " ", 
             "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], " ", 
      SqrtBox["\[CapitalGamma]"]}], 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], ")"}], 
       " ", "\[CapitalGamma]"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.649023136795676*^9, 3.64902383726305*^9, 3.649023898995974*^9, {
   3.649023967291518*^9, 3.649023988062451*^9}, 3.649024226376278*^9, {
   3.649024304062134*^9, 3.649024314483478*^9}, {3.6490250353151493`*^9, 
   3.649025053510137*^9}, 3.705625182261424*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2.2 Single-excitation sector
initial condition: exponential wavepacket\
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
  3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
  3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
  3.646752228162314*^9, 3.64675223182625*^9}, {3.6468635857130632`*^9, 
  3.646863616402749*^9}, {3.705602217388197*^9, 3.705602221061075*^9}, {
  3.705607503506153*^9, 3.705607503705041*^9}, {3.7056085459866743`*^9, 
  3.705608546663979*^9}, {3.705620422500614*^9, 3.7056204336908283`*^9}, {
  3.7056221121304007`*^9, 3.7056221253776503`*^9}, {3.705622198660718*^9, 
  3.7056221987274027`*^9}}],

Cell[CellGroupData[{

Cell["Exact solution", "Subsubsection",
 CellChangeTimes->{{3.649344780211434*^9, 3.6493447917473288`*^9}, {
  3.6493448992711353`*^9, 3.649344904817069*^9}, {3.649344956615025*^9, 
  3.6493449567820683`*^9}}],

Cell["\<\
Construct the solution e(t) (called solSum below) of the delay differential \
equation and verify it. The solution is given by Eq.(S27) in the \
Supplementary Material.\
\>", "Text",
 CellChangeTimes->{{3.705623834073028*^9, 3.70562390934089*^9}, {
  3.705623981130884*^9, 3.7056239896186543`*^9}, {3.7056879774499283`*^9, 
  3.705687999944556*^9}, {3.709343339903356*^9, 3.709343344831231*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "first", " ", "term", " ", "of", " ", "the", " ", "solution", 
     " ", "that", " ", "exists", " ", "since", " ", "t"}], "\[GreaterEqual]", 
    "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sol", "[", "0", "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"InverseLaplaceTransform", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"\[CapitalGamma]", "/", "2"}], "*", "\[Alpha]", " ", 
           "\[CapitalGamma]"}]], "I", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "k", " ", "a"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"I", " ", "k"}], " ", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"I", " ", "w0"}], "+", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}]], ",", "s", ",", 
       "t"}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6931828083792048`*^9, 3.693182810509701*^9}, {
  3.7056880517615232`*^9, 3.705688053329629*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "k"}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "w0"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[CapitalGamma]"}]}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
         "\[CapitalGamma]"}], ")"}]}]], "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], 
   " ", 
   SqrtBox["\[Alpha]"], " ", "\[CapitalGamma]"}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "k"}], "+", 
   RowBox[{"2", " ", "w0"}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
    "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{3.693182812444251*^9, 3.705688065685569*^9, 
  3.705688534466221*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "\"\<lower\>\"", " ", "incomplete", " ", "Gamma", " ", 
     "function", " ", "\[Gamma]", 
     RowBox[{"(", 
      RowBox[{"n", ",", "z"}], ")"}], " ", "is", " ", "given", " ", "by", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", ",", " ", "0", ",", " ", "z"}], "]"}], " ", "in", " ", 
     "Mathematica"}], ";", " ", 
    RowBox[{"note", " ", "the", " ", "replacement", " ", 
     RowBox[{"rule", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sol", "[", 
    RowBox[{
     RowBox[{"n_", "?", "IntegerQ"}], "/;", 
     RowBox[{"n", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "]"}], " ", "*", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", 
            RowBox[{"1", "/", "2"}]}], ")"}]}], 
         RowBox[{"n", "!"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"2", "n", " ", "a"}]}], ")"}], "^", "n"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "w0"}], "+", 
                RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}], 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"2", "n", " ", "a"}]}], ")"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"I", "^", "n"}], "  ", 
             RowBox[{"(", 
              RowBox[{"k", "-", "w0"}], ")"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "I"}], " ", "k", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", "n", " ", "a"}]}], ")"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "w0", "+", 
               RowBox[{"I", " ", 
                RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}]], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"n", "+", "1"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "I"}], " ", 
              RowBox[{"(", " ", 
               RowBox[{"k", "-", "w0", "+", 
                RowBox[{"I", " ", 
                 RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"2", " ", "n", " ", "a"}]}], ")"}]}]}], "]"}]}]}], 
         ")"}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"k", "-", 
         RowBox[{"I", " ", "\[Alpha]", " ", 
          RowBox[{"\[CapitalGamma]", "/", "2"}]}]}]}]}], ")"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "k", " ", "a"}], "]"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.648998506870817*^9, 3.6489985368729353`*^9}, {
  3.693182736535329*^9, 3.693182777190009*^9}, {3.7056880781587133`*^9, 
  3.705688155697814*^9}, {3.705688283614203*^9, 3.705688343557723*^9}, {
  3.705688503194644*^9, 3.7056885063533897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"solution", " ", "for", " ", "0"}], "\[LessEqual]", "t", 
     "\[LessEqual]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "a"}]}], ";", " ", 
    RowBox[{
    "the", " ", "argument", " ", "n", " ", "is", " ", "given", " ", "by", " ", 
     RowBox[{"Quotient", "[", 
      RowBox[{"t", ",", 
       RowBox[{"2", "a"}]}], "]"}], " ", "or", " ", 
     RowBox[{"Floor", "[", 
      RowBox[{"t", "/", 
       RowBox[{"(", 
        RowBox[{"2", "a"}], ")"}]}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solSum", "[", 
     RowBox[{
      RowBox[{"n_", "?", "IntegerQ"}], "/;", 
      RowBox[{"n", "\[GreaterEqual]", "0"}]}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"sol", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}]}]], "Input",\

 CellChangeTimes->{{3.64899302306126*^9, 3.648993066227092*^9}, 
   3.648993100482305*^9, {3.6489931554324207`*^9, 3.648993165144103*^9}, {
   3.6495500508898153`*^9, 3.649550054499095*^9}, {3.7056883662315903`*^9, 
   3.7056883719816923`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"solSum", "[", 
    RowBox[{
     RowBox[{"n_", "?", "IntegerQ"}], "/;", 
     RowBox[{"n", "<", "0"}]}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.648993174615711*^9, 3.648993186806822*^9}}],

Cell["\<\
Check the solution indeed satisfies the delay differential equation for \
arbitrary integer n\[GreaterEqual]0; the calculation becomes slower as n \
increases!\
\>", "Text",
 CellChangeTimes->{{3.6495500746446457`*^9, 3.649550091598081*^9}, {
  3.705623721970851*^9, 3.705623811579167*^9}, {3.705690483596697*^9, 
  3.7056904927217207`*^9}, {3.705691469908901*^9, 3.705691470466937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.6489931096872473`*^9, 3.6489931106490107`*^9}, {
   3.64899332259604*^9, 3.64899332267585*^9}, {3.6489933952436943`*^9, 
   3.648993395339226*^9}, {3.6489934433098917`*^9, 3.648993445536888*^9}, {
   3.648993729701747*^9, 3.6489937505937243`*^9}, {3.648993790977981*^9, 
   3.648993791040682*^9}, {3.648998580531837*^9, 3.648998627062418*^9}, {
   3.648998681018633*^9, 3.648998681106635*^9}, {3.6931829146628513`*^9, 
   3.6931829232011623`*^9}, {3.693183024061719*^9, 3.693183024154181*^9}, {
   3.693183357996861*^9, 3.693183358110252*^9}, {3.705688409088957*^9, 
   3.7056884220368643`*^9}, {3.705688519291782*^9, 3.7056885194344893`*^9}, {
   3.7056901370955153`*^9, 3.705690137274218*^9}, {3.705691408947751*^9, 
   3.70569140904648*^9}, {3.7056914450085497`*^9, 3.70569144922521*^9}, 
   3.7056917331376057`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "DDE", " ", "is", " ", "written", " ", "in", " ", "the", " ", 
     "\"\<block\>\"", " ", "form"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "is", " ", "presented", " ", "as", " ", "0"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"e", "'"}], "[", "t", "]"}]}], "-"}], "..."}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FunctionExpand", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"solSum", "[", "n", "]"}], ",", "t"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", " ", "w0"}], "+", 
        RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
      RowBox[{"solSum", "[", "n", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"solSum", "[", 
         RowBox[{"n", "-", "1"}], "]"}], "/.", 
        RowBox[{"t", "\[Rule]", 
         RowBox[{"t", "-", 
          RowBox[{"2", "a"}]}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[CapitalGamma]", "/", "2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "-", "t"}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"t", " ", "\[Alpha]", " ", "\[CapitalGamma]"}], "2"]}]], 
         " ", 
         SqrtBox[
          RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "t"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a"}], "-", "t"}], ")"}], " ", "\[Alpha]", 
            " ", "\[CapitalGamma]"}]}]], " ", 
         SqrtBox[
          RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}]}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.648994213794044*^9, 3.6489942170113688`*^9}, {
   3.693182895155184*^9, 3.69318290831656*^9}, 3.69318295549513*^9, {
   3.705688402547337*^9, 3.705688403183838*^9}, {3.705691316087672*^9, 
   3.705691317823099*^9}, {3.705691358218042*^9, 3.705691393388982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "LHS", " ", "of", " ", "the", " ", "DDE", " ", "is", " ", 
    "indeed", " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"w0", ">", "0"}], ",", 
       RowBox[{"k", ">", "0"}], ",", 
       RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
       RowBox[{"t", ">", 
        RowBox[{"2", "n", " ", "a"}]}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6931829500804234`*^9, 3.69318298135351*^9}, {
  3.7056908726282597`*^9, 3.7056908991010847`*^9}, {3.70569123539818*^9, 
  3.705691244474659*^9}, {3.705691320783244*^9, 3.705691345676539*^9}, {
  3.705691397513363*^9, 3.70569140561716*^9}, {3.705691612640276*^9, 
  3.705691613126122*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.705691817852495*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2.3 Double-excitation sector
initial condition: two-photon plane wave\
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
  3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
  3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
  3.646752228162314*^9, 3.64675223182625*^9}, {3.6468635857130632`*^9, 
  3.646863616402749*^9}, {3.705602217388197*^9, 3.705602221061075*^9}, {
  3.705607503506153*^9, 3.705607503705041*^9}, {3.7056085459866743`*^9, 
  3.705608546663979*^9}, {3.705620422500614*^9, 3.7056204336908283`*^9}, {
  3.7056221121304007`*^9, 3.705622203244492*^9}, {3.705690936392704*^9, 
  3.705690936507409*^9}}],

Cell[CellGroupData[{

Cell["Exact solution (x<-a)", "Subsubsection",
 CellChangeTimes->{{3.649344780211434*^9, 3.6493447917473288`*^9}, {
  3.6493448992711353`*^9, 3.649344904817069*^9}}],

Cell[TextData[StyleBox["IMPORTANT: run Sec. 2.1 first before proceeding! ",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.705692549879829*^9, 3.70569262161373*^9}, {
  3.705692654365883*^9, 3.705692679645359*^9}, {3.705692740187161*^9, 
  3.70569275139672*^9}, {3.705693068888337*^9, 3.705693084773942*^9}}],

Cell[TextData[{
 "The code below verifies that the solution of \[Psi](x<-a, t) is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SqrtBox["2"], 
    RowBox[{"\[CurlyPhi]", "(", 
     RowBox[{"x", "-", "t"}], ")"}], "\[Times]", 
    RowBox[{
     SubscriptBox["e", "0"], "(", "t", ")"}]}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "0"], "(", "t", ")"}], TraditionalForm]]],
 " is solved in the one-excitation sector (see Sec 2.1 above) subject to the \
single-photon wavepacket \[CurlyPhi](",
 StyleBox["x",
  FontSlant->"Italic"],
 ")=A ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", "ikx"], 
    RowBox[{"\[Theta]", "(", 
     RowBox[{
      RowBox[{"-", "x"}], "-", "a"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.7056931050235*^9, 3.705693291824833*^9}, {
  3.705693456614005*^9, 3.705693461770707*^9}, {3.709343389449749*^9, 
  3.709343440089785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"solSum", " ", "is", " ", "defined", " ", "in", " ", 
     RowBox[{"Sec", ".", " ", "2.1"}]}], ";", " ", 
    RowBox[{
     RowBox[{"the", " ", "solution", " ", "is", " ", "for", " ", "x"}], "<", 
     RowBox[{
      RowBox[{"-", "a"}], " ", "and", " ", "0"}], "\[LessEqual]", "t", 
     "\[LessEqual]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "a"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{
     RowBox[{"n_", "?", "IntegerQ"}], "/;", 
     RowBox[{"n", "\[GreaterEqual]", "0"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "2", "]"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", "k", 
      RowBox[{"(", 
       RowBox[{"x", "-", "t"}], ")"}]}], "]"}], 
    RowBox[{"solSum", "[", "n", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.705692807448194*^9, 3.705692855905951*^9}, 
   3.705693007627253*^9, {3.705693344870244*^9, 3.705693395047727*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{
    RowBox[{"n_", "?", "IntegerQ"}], "/;", 
    RowBox[{"n", "<", "0"}]}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.70569294434009*^9, 3.7056929476887817`*^9}}],

Cell[TextData[StyleBox["STOP HERE if you are not concerned with the check \
below and just interested in obtainin the exact solution in -a<x<a.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.705692549879829*^9, 3.70569262161373*^9}, {
  3.705692654365883*^9, 3.705692679645359*^9}, {3.705692740187161*^9, 
  3.70569275139672*^9}, {3.705710149117611*^9, 3.705710173045418*^9}}],

Cell["\<\
Check the solution indeed satisfies the delay partial differential equation \
for arbitrary integer n\[GreaterEqual]0 in x<-a; the calculation becomes much \
slower as n increases!\
\>", "Text",
 CellChangeTimes->{{3.6495500746446457`*^9, 3.649550091598081*^9}, {
  3.705623721970851*^9, 3.705623811579167*^9}, {3.705693428382044*^9, 
  3.7056934355688562`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.64900281287325*^9, 3.6490028140176477`*^9}, {
   3.649002868415999*^9, 3.649002868527522*^9}, {3.649002931144713*^9, 
   3.6490029365199413`*^9}, {3.649003034036611*^9, 3.649003034226142*^9}, {
   3.6490031127731237`*^9, 3.649003112868664*^9}, {3.649348869849372*^9, 
   3.649348869976974*^9}, {3.6493768814345303`*^9, 3.649376882114491*^9}, 
   3.649376917443925*^9, 3.705692919133155*^9, {3.7056929633393507`*^9, 
   3.705692963419149*^9}, {3.705693024622593*^9, 3.705693030383223*^9}, {
   3.705693470412457*^9, 3.705693470518065*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FunctionExpand", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "n", "]"}], ",", "t"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "n", "]"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", " ", "w0"}], "+", 
        RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
      RowBox[{"\[Psi]", "[", "n", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", 
         RowBox[{"n", "-", "1"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "\[Rule]", 
           RowBox[{"x", "-", 
            RowBox[{"2", "a"}]}]}], ",", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"t", "-", 
            RowBox[{"2", "a"}]}]}]}], "}"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[CapitalGamma]", "/", "4"}], "]"}], "2", "A", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", "k", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"2", "t"}]}], ")"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "k", " ", "a"}], "]"}], "-", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "k", " ", "a"}], "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}]}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6490029155445004`*^9, 3.649002917224556*^9}, {
  3.705692896909127*^9, 3.7056929240839357`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{"k", ">", "0"}], ",", 
      RowBox[{"x", "<", 
       RowBox[{"-", "a"}]}], ",", 
      RowBox[{"A", ">", "0"}], ",", 
      RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
      RowBox[{"w0", ">", "0"}], ",", 
      RowBox[{"t", ">", 
       RowBox[{"2", "n", " ", "a"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6489128080270443`*^9, 3.6489128891111183`*^9}, {
  3.6489129790834208`*^9, 3.6489130356764097`*^9}, {3.648913107516755*^9, 
  3.648913114720117*^9}, {3.64892042751372*^9, 3.64892051643015*^9}, {
  3.649002815652907*^9, 3.649002862347395*^9}, {3.649002892614766*^9, 
  3.6490029246768627`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7056938253762493`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Exact solution (-a<x<a)", "Subsubsection",
 CellChangeTimes->{{3.649344780211434*^9, 3.6493447917473288`*^9}, {
   3.6493448992711353`*^9, 3.649344938968031*^9}, {3.6495504123393497`*^9, 
   3.6495504135570517`*^9}, {3.6495505640606527`*^9, 
   3.6495505900672207`*^9}, {3.649550682128065*^9, 3.649550683740128*^9}, 
   3.705710231522496*^9}],

Cell[TextData[StyleBox["IMPORTANT: run the x<-a part in the previous \
subsubsection before proceeding! ",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.705692549879829*^9, 3.70569262161373*^9}, {
  3.705692654365883*^9, 3.705692679645359*^9}, {3.705692740187161*^9, 
  3.70569275139672*^9}, {3.705693068888337*^9, 3.705693084773942*^9}, {
  3.705710186392733*^9, 3.705710207472134*^9}}],

Cell[BoxData[{Cell["\<\
To solve the delay PDE in -a<x<a, note that two of the source terms, \
\[Psi](-x-2a, t-x-a) and \[Psi](-x, t-x-a), exist in this region, so one is \
forced to solve for the solution ``tile by tile,\[CloseCurlyQuote]\
\[CloseCurlyQuote] as shown in the figure below. \
\>", "Text",
  CellChangeTimes->{{3.705708985403607*^9, 3.705709057933514*^9}, {
   3.7057090887804956`*^9, 3.705709142637012*^9}}], "\[IndentingNewLine]", 
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QeYVOXZh3Fme6P3Ikiv0jsCNhA0GEWjqLE3lNgxGCv23nuPDZCoJLbP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     "], {{0, 833}, {1167, 0}}, {0, 
     255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   BaseStyle->"ImageGraphics",
   ImageSize->{491.33984375, Automatic},
   ImageSizeRaw->{1167, 833},
   PlotRange->{{0, 1167}, {0, 833}}], Cell[TextData[{
   "Each tile is in the triangular shape and labeled from the bottom up. \
Since the solution in region A (x<-a) is known, and the solution in region ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["B", "1"], TraditionalForm]]],
   " is simply zero (due to null initial condition), one can solve for the \
solution in region ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["B", "2"], TraditionalForm]]],
   ", whose solution would depend on the solutions in ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["A", "1"], TraditionalForm]],
    FormatType->"TraditionalForm"],
   " and ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["B", "1"], TraditionalForm]],
    FormatType->"TraditionalForm"],
   ". Then, one solves for ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["B", "3"], TraditionalForm]],
    FormatType->"TraditionalForm"],
   " using the solutions in ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["A", "1"], TraditionalForm]],
    FormatType->"TraditionalForm"],
   " (the delay term), ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["A", "2"], TraditionalForm]],
    FormatType->"TraditionalForm"],
   " and ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["B", "2"], TraditionalForm]],
    FormatType->"TraditionalForm"],
   ". Repeatedly using this strategy, one may label the terms in the delay \
PDE as follows\n\n",
   Cell[BoxData[{
    FormBox[
     RowBox[{
      StyleBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["\[Psi]", 
          SubscriptBox["B", "i"]], "(", 
         RowBox[{"x", ",", "t"}], ")"}]}],
       FontFamily->"Times New Roman",
       FontSize->18], 
      StyleBox[" ",
       FontFamily->"Times New Roman",
       FontSize->18], 
      StyleBox["=",
       FontFamily->"Times New Roman",
       FontSize->18], 
      StyleBox[" ",
       FontFamily->"Times New Roman",
       FontSize->18], 
      RowBox[{
       StyleBox[
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], 
          RowBox[{
           SubscriptBox["\[Psi]", 
            SubscriptBox["B", "i"]], "(", 
           RowBox[{"x", ",", "t"}], ")"}]}]}],
        FontFamily->"Times New Roman",
        FontSize->18], 
       StyleBox["-",
        FontFamily->"Times New Roman",
        FontSize->18], 
       StyleBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["i\[Omega]", "0"], "+", 
           RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
         RowBox[{
          SubscriptBox["\[Psi]", 
           SubscriptBox["B", "i"]], "(", 
          RowBox[{"x", ",", "t"}], ")"}]}],
        FontFamily->"Times New Roman",
        FontSize->18], 
       StyleBox["+",
        FontFamily->"Times New Roman",
        FontSize->18], 
       RowBox[{
        StyleBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}],
         FontFamily->"Times New Roman",
         FontSize->18], 
        RowBox[{
         SubscriptBox["\[Psi]", 
          SubscriptBox["A", 
           RowBox[{"i", "-", "2"}]]], 
         StyleBox["(",
          FontFamily->"Times New Roman",
          FontSize->18], 
         StyleBox[
          RowBox[{
           RowBox[{"x", "-", 
            RowBox[{"2", "a"}]}], ",", 
           RowBox[{"t", "-", 
            RowBox[{"2", "a"}]}]}],
          FontFamily->"Times New Roman",
          FontSize->18], 
         StyleBox[")",
          FontFamily->"Times New Roman",
          FontSize->18]}], 
        StyleBox[
         RowBox[{"\[Theta]", "(", 
          RowBox[{"t", "-", 
           RowBox[{"2", "a"}]}], ")"}],
         FontFamily->"Times New Roman",
         FontSize->18]}], 
       StyleBox["-",
        FontFamily->"Times New Roman",
        FontSize->18], 
       StyleBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalGamma]", "/", "2"}], ")"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Psi]", 
              SubscriptBox["A", 
               RowBox[{"i", "-", "1"}]]], "(", 
             RowBox[{"x", ",", "t"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "x"}], "-", 
               RowBox[{"2", "a"}]}], ",", 
              RowBox[{"t", "-", "x", "-", "a"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Psi]", 
             SubscriptBox["B", 
              RowBox[{"i", "-", "1"}]]], "(", 
            RowBox[{
             RowBox[{"-", "x"}], ",", 
             RowBox[{"t", "-", "x", "-", "a"}]}], ")"}]}], "]"}], 
         RowBox[{"\[Theta]", "(", 
          RowBox[{"x", "+", "a"}], ")"}], 
         RowBox[{"\[Theta]", "(", 
          RowBox[{"t", "-", "x", "-", "a"}], ")"}]}],
        FontFamily->"Times New Roman",
        FontSize->18]}]}], TraditionalForm], "\[IndentingNewLine]", 
    FormBox[
     RowBox[{
      StyleBox["                               ",
       FontFamily->"Times New Roman",
       FontSize->18], 
      StyleBox[
       RowBox[{"+", 
        RowBox[{
         SqrtBox[
          RowBox[{"\[CapitalGamma]", "/", "4"}]], "[", 
         RowBox[{
          RowBox[{"\[Chi]", "(", 
           RowBox[{
            RowBox[{"x", "-", "t"}], ",", 
            RowBox[{
             RowBox[{"-", "a"}], "-", "t"}], ",", "0"}], ")"}], "+", 
          RowBox[{"\[Chi]", "(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], "-", "t"}], ",", 
            RowBox[{"x", "-", "t"}], ",", "0"}], ")"}], "-", 
          RowBox[{"\[Chi]", "(", 
           RowBox[{
            RowBox[{"x", "-", "t"}], ",", 
            RowBox[{"a", "-", "t"}], ",", "0"}], ")"}], "-", 
          RowBox[{"\[Chi]", "(", 
           RowBox[{
            RowBox[{"a", "-", "t"}], ",", 
            RowBox[{"x", "-", "t"}], ",", "0"}], ")"}]}], "]"}]}],
       FontFamily->"Times New Roman",
       FontSize->18]}], TraditionalForm]}],
    FormatType->"TraditionalForm"],
   "                       \n\nIt is now clear that the solution in region ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["B", "i"], TraditionalForm]],
    FormatType->"TraditionalForm"],
   " depends on that in regions ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["A", 
      RowBox[{"i", "-", "2"}]], TraditionalForm]],
    FormatType->"TraditionalForm"],
   ", ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["A", 
      RowBox[{"i", "-", "1"}]], TraditionalForm]],
    FormatType->"TraditionalForm"],
   " and ",
   Cell[BoxData[
    FormBox[
     SubscriptBox["B", 
      RowBox[{"i", "-", "1"}]], TraditionalForm]],
    FormatType->"TraditionalForm"],
   ". While this recursive strategy gives the correct, exact solution in \
-a<x<a (see below), we are not able to find a general pattern describing the \
solution. The ",
   StyleBox["Mathematica ",
    FontSlant->"Italic"],
   "code below generates the solution for each tile in an automatic (but \
awfully slow) way. For x>a, one may proceed similarly. All of the four source \
terms are present and depend on the solutions in x<a. While in principle the \
solution could also be solved using ",
   StyleBox["Mathematica",
    FontSlant->"Italic"],
   ", in practice we solve the entire delay PDE using FDTD."
  }], "Text",
   CellChangeTimes->{{3.705708985403607*^9, 3.705709057933514*^9}, {
    3.7057090887804956`*^9, 3.705709125343726*^9}}]}]}], "Text",
 CellChangeTimes->{{3.705708887950508*^9, 3.705708890719795*^9}, 
   3.705709155387333*^9, {3.7057092059785357`*^9, 3.705709518160338*^9}, {
   3.705709576490135*^9, 3.705709861996365*^9}, {3.705709904232441*^9, 
   3.705709961544039*^9}, {3.7057100009384336`*^9, 3.705710031237589*^9}, {
   3.705710118350027*^9, 3.7057101189754868`*^9}},
 TextAlignment->Center],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "n", ",", "solA", ",", "solB", ",", "\[Chi]", ",", "source", ",", "k"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6490045288805437`*^9, 3.649004530493372*^9}, {
   3.6493482915439*^9, 3.6493482920130043`*^9}, 3.649348536467458*^9, {
   3.6493502774368753`*^9, 3.649350280680147*^9}, {3.649350876566409*^9, 
   3.649350877676998*^9}, {3.6493512308893423`*^9, 3.649351231743682*^9}, {
   3.7057102707672787`*^9, 3.705710273364184*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"construct", " ", "solution", " ", "for", " ", "tiles", " ", 
   SubscriptBox["A", "i"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.649550648289855*^9, 3.64955066854569*^9}, 
   3.705710322561417*^9, {3.705710399221583*^9, 3.70571040135461*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solA", "[", 
   RowBox[{
    RowBox[{"i_", "?", "EvenQ"}], "/;", 
    RowBox[{"i", "\[GreaterEqual]", "2"}]}], "]"}], ":=", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{
    RowBox[{"i", "/", "2"}], "-", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.649349162874159*^9, 3.649349171598742*^9}, {
   3.649349208764823*^9, 3.649349251818256*^9}, {3.6493494020739117`*^9, 
   3.649349405776116*^9}, {3.6493494421514463`*^9, 3.6493494856377163`*^9}, 
   3.649349721531912*^9, {3.705710276349073*^9, 3.705710276996325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solA", "[", 
   RowBox[{
    RowBox[{"i_", "?", "OddQ"}], "/;", 
    RowBox[{"i", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"i", "-", "1"}], ")"}], "/", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.649349711002965*^9, 3.649349718174575*^9}, {
  3.70571027849327*^9, 3.7057102793692636`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"solA", "[", 
    RowBox[{
     RowBox[{"i_", "?", "IntegerQ"}], "/;", 
     RowBox[{"i", "\[LessEqual]", "0"}]}], "]"}], "=", "0"}], ";"}]], "Input",\

 CellChangeTimes->{{3.649349729832123*^9, 3.649349761413315*^9}, {
  3.705710290436934*^9, 3.7057102996968517`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"construct", " ", "solution", " ", "for", " ", "tiles", " ", 
   SubscriptBox["B", "i"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.649550678256383*^9, 3.649550691032998*^9}, 
   3.705710324299329*^9, 3.705710405454166*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"solB", "[", "1", "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.649349974480813*^9, 3.649349978186173*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
  RowBox[{"A", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", "k", 
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}]}], "]"}], 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "a"}], "-", "x1"}], "]"}], 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "a"}], "-", "x2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.649005523867319*^9, 3.649005553890958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"source", "[", 
   RowBox[{"i_", "/;", 
    RowBox[{"i", ">", "0"}]}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "i", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{"x", "-", "t"}], ",", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "t"}]}], "]"}], "+", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], "-", "t"}], ",", 
         RowBox[{"x", "-", "t"}]}], "]"}], "-", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{"x", "-", "t"}], ",", 
         RowBox[{"a", "-", "t"}]}], "]"}], "-", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{"a", "-", "t"}], ",", 
         RowBox[{"x", "-", "t"}]}], "]"}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "2"}], ")"}], "a"}], "<", "t", "<", 
          RowBox[{"i", " ", "a"}]}], ",", 
         RowBox[{
          RowBox[{"-", "a"}], "<", "x", "<", "a"}], ",", 
         RowBox[{
          RowBox[{"t", "-", "x"}], ">", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], "a"}]}]}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{"x", "-", "t"}], ",", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "t"}]}], "]"}], "+", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], "-", "t"}], ",", 
         RowBox[{"x", "-", "t"}]}], "]"}], "-", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{"x", "-", "t"}], ",", 
         RowBox[{"a", "-", "t"}]}], "]"}], "-", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         RowBox[{"a", "-", "t"}], ",", 
         RowBox[{"x", "-", "t"}]}], "]"}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], "a"}], "<", "t", "<", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}], " ", "a"}]}], ",", 
         RowBox[{
          RowBox[{"-", "a"}], "<", "x", "<", "a"}], ",", 
         RowBox[{
          RowBox[{"t", "-", "x"}], "<", 
          RowBox[{"i", " ", "a"}]}]}], "}"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.649005572512917*^9, 3.6490056298951674`*^9}, {
  3.649005703203023*^9, 3.6490057228095093`*^9}, {3.649010605384918*^9, 
  3.6490106316713142`*^9}, {3.649347753240912*^9, 3.6493477674202433`*^9}, {
  3.6493482204411697`*^9, 3.6493482271143007`*^9}, {3.6493500412061167`*^9, 
  3.649350198311862*^9}, {3.649350254759042*^9, 3.649350257383868*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solB", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"solB", "[", "i", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "/.", 
       RowBox[{"DSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
            
            RowBox[{
             RowBox[{"-", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"I", " ", "w0"}], "+", 
                RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
              RowBox[{"f", "[", 
               RowBox[{"x", ",", "t"}], "]"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"\[CapitalGamma]", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"solA", "[", 
                 RowBox[{"i", "-", "2"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "\[Rule]", 
                   RowBox[{"x", "-", 
                    RowBox[{"2", "a"}]}]}], ",", 
                  RowBox[{"t", "\[Rule]", 
                   RowBox[{"t", "-", 
                    RowBox[{"2", "a"}]}]}]}], "}"}]}], ")"}]}], 
             "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"\[CapitalGamma]", "/", "2"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"solA", "[", 
                   RowBox[{"i", "-", "1"}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "x"}], "-", 
                    RowBox[{"2", "a"}]}]}], ",", 
                    RowBox[{"t", "\[Rule]", 
                    RowBox[{"t", "-", "x", "-", "a"}]}]}], "}"}]}], ")"}], 
                "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"solB", "[", 
                   RowBox[{"i", "-", "1"}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x", "\[Rule]", 
                    RowBox[{"-", "x"}]}], ",", 
                    RowBox[{"t", "\[Rule]", 
                    RowBox[{"t", "-", "x", "-", "a"}]}]}], "}"}]}], ")"}]}], 
               ")"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"\[CapitalGamma]", "/", "4"}], "]"}], 
              RowBox[{"source", "[", "i", "]"}]}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "i", "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{
                RowBox[{"-", "a"}], ",", "t"}], "]"}], "\[Equal]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"solA", "[", 
                 RowBox[{"i", "-", "1"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"x", "\[Rule]", 
                  RowBox[{"-", "a"}]}], "}"}]}], ")"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}], "a"}]}], "]"}], "\[Equal]", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"solB", "[", 
                 RowBox[{"i", "-", "1"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}], "a"}]}], "}"}]}], 
               ")"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "First"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "0"}], ",", 
        RowBox[{"A", ">", "0"}], ",", 
        RowBox[{"a", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6493503340314913`*^9, 3.649350707361305*^9}, {
  3.6493508526597023`*^9, 3.6493508675304203`*^9}, {3.649351148563569*^9, 
  3.649351149794245*^9}, {3.6493512389491*^9, 3.649351258405364*^9}}],

Cell["\<\
The real calculation starts here. Below we assume resonant driving for \
simplicity; this condition can be relaxed! \
\>", "Text",
 CellChangeTimes->{{3.705710360739472*^9, 3.7057103742935667`*^9}, {
   3.7057104221200047`*^9, 3.705710437653051*^9}, 3.705710548252383*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "w0"}], ";"}]], "Input",
 CellChangeTimes->{{3.649351108333023*^9, 3.649351109838562*^9}, {
  3.649550696176505*^9, 3.649550726224208*^9}, {3.705710355516336*^9, 
  3.70571037863551*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solB", "[", "2", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"solution", " ", "of", " ", 
    SubscriptBox["B", "2"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6493512776549797`*^9, 3.649351277765668*^9}, {
  3.649550740015164*^9, 3.649550749598875*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "a", " ", "w0"}], "-", 
       RowBox[{"4", " ", "t", " ", "w0"}], "+", 
       RowBox[{"2", " ", "w0", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "x", " ", "\[CapitalGamma]"}]}], 
      ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"t", " ", "\[CapitalGamma]"}], "2"]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}]]}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}]]}], ")"}]}], 
  
  SqrtBox["\[CapitalGamma]"]]], "Output",
 CellChangeTimes->{3.705710453517273*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solB", "[", "3", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"solution", " ", "of", " ", 
    SubscriptBox["B", "3"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6493508184111223`*^9, 3.649350837896295*^9}, {
  3.649350889718021*^9, 3.649350889949345*^9}, {3.649351266599577*^9, 
  3.6493512672860603`*^9}, {3.6495507535808573`*^9, 3.649550755009898*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "a", " ", "w0"}], "-", 
       RowBox[{"4", " ", "t", " ", "w0"}], "+", 
       RowBox[{"2", " ", "w0", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "\[CapitalGamma]"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "x", " ", "\[CapitalGamma]"}]}], 
      ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"t", " ", "\[CapitalGamma]"}]]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "t", "+", "x"}], ")"}], " ", 
        "\[CapitalGamma]"}]]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        RowBox[{"2", " ", "a", " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"a", " ", "\[CapitalGamma]"}], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        RowBox[{"a", " ", "\[CapitalGamma]"}], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}]}]]}], 
    ")"}]}], 
  SqrtBox["\[CapitalGamma]"]]], "Output",
 CellChangeTimes->{3.705710480416786*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solB", "[", "4", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"solution", " ", "of", " ", 
    SubscriptBox["B", "4"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.649550938212432*^9, 3.649550979459084*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SqrtBox["\[CapitalGamma]"]}]], 
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "a", " ", "w0"}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "w0"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "w0", " ", "x"}], "-", 
     FractionBox[
      RowBox[{"3", " ", "a", " ", "\[CapitalGamma]"}], "2"], "-", 
     RowBox[{"t", " ", "\[CapitalGamma]"}], "-", 
     FractionBox[
      RowBox[{"x", " ", "\[CapitalGamma]"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "t"}], ")"}], " ", "\[CapitalGamma]"}]]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "a"}], "+", "t", "+", "x"}], ")"}], " ", 
        "\[CapitalGamma]"}]]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "a"}], "+", "t", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", "\[CapitalGamma]"}]]}], "-", 
     
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]}]]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        RowBox[{"2", " ", "a", " ", "\[CapitalGamma]"}], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]"}], ")"}]}]}]]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
             RowBox[{"3", " ", "\[CapitalGamma]"}]}], ")"}]}]}], ")"}]}]]}], 
     "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
             RowBox[{"5", " ", "\[CapitalGamma]"}]}], ")"}]}]}], ")"}]}]], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "a"}], "+", "t", "-", "x"}], ")"}], " ", 
      "\[CapitalGamma]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        RowBox[{"a", " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        RowBox[{"4", " ", "a", " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
             RowBox[{"5", " ", "\[CapitalGamma]"}]}], ")"}]}]}], ")"}]}]], 
      " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        RowBox[{"3", " ", "a", " ", "\[CapitalGamma]"}], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "a"}], "-", "t", "+", "x"}], ")"}], " ", 
      "\[CapitalGamma]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.70571050730192*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solB", "[", "5", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"solution", " ", "of", " ", 
    SubscriptBox["B", "5"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6493767030898943`*^9, 3.649376707521525*^9}, {
  3.649550974375987*^9, 3.649550976731406*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", 
    SqrtBox["\[CapitalGamma]"]}]], 
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "w0"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "w0", " ", "x"}], "-", 
     RowBox[{"8", " ", "a", " ", "\[CapitalGamma]"}], "-", 
     RowBox[{"t", " ", "\[CapitalGamma]"}], "-", 
     FractionBox[
      RowBox[{"x", " ", "\[CapitalGamma]"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"13", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]}]]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"15", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]}]]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"23", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"17", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"17", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"17", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"15", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"t", " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{
         FractionBox["13", "2"], " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]"}], ")"}]}]}]]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           RowBox[{"8", " ", "\[CapitalGamma]"}]}], ")"}]}]}]]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           RowBox[{"8", " ", "\[CapitalGamma]"}]}], ")"}]}]}]]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           RowBox[{"9", " ", "\[CapitalGamma]"}]}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "a"}], "+", "t", "-", "x"}], ")"}], " ", 
      "\[CapitalGamma]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"15", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           RowBox[{"9", " ", "\[CapitalGamma]"}]}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"19", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "a"}], "-", "t", "+", "x"}], ")"}], " ", 
      "\[CapitalGamma]"}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"19", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", "a", " ", "\[CapitalGamma]"}], "-", 
        RowBox[{"t", " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
        RowBox[{
         FractionBox["15", "2"], " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
           "\[CapitalGamma]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "a", " ", "\[CapitalGamma]"}], "-", 
        RowBox[{"2", " ", "x", " ", "\[CapitalGamma]"}]}], ")"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"15", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"19", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"a", " ", "\[CapitalGamma]"}], "-", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"13", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"21", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"15", " ", "a", " ", "\[CapitalGamma]"}], "-", 
        RowBox[{"3", " ", "t", " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"3", " ", "x", " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"15", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}], "+", 
        FractionBox[
         RowBox[{"23", " ", "a", " ", "\[CapitalGamma]"}], "2"], "+", 
        RowBox[{"x", " ", "\[CapitalGamma]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"30", "-", 
        RowBox[{"14", " ", "x", " ", "\[CapitalGamma]"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[CapitalGamma]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[CapitalGamma]", "2"]}], "-", 
        RowBox[{"6", " ", "a", " ", "\[CapitalGamma]", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", "t", " ", "\[CapitalGamma]"}], "-", 
           RowBox[{"4", " ", "x", " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "t", " ", "\[CapitalGamma]", " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", "x", " ", "\[CapitalGamma]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.649376704509241*^9, 3.6493767267558403`*^9}, 
   3.649550966428721*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Markovian approximation", "Subsubsection",
 CellChangeTimes->{{3.649344780211434*^9, 3.6493447917473288`*^9}}],

Cell[TextData[StyleBox["IMPORTANT: this subsubsection is independent of \
previous ones, so clear your kernel before proceeding! ",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.705692549879829*^9, 3.70569262161373*^9}, {
  3.705692654365883*^9, 3.705692679645359*^9}, {3.705692740187161*^9, 
  3.70569275139672*^9}, {3.705693068888337*^9, 3.705693084773942*^9}, {
  3.705710186392733*^9, 3.705710207472134*^9}, {3.705710594937414*^9, 
  3.705710613153347*^9}}],

Cell[TextData[{
 "In this section we show that by making the \[OpenCurlyDoubleQuote]Markovian \
approximation,\[CloseCurlyDoubleQuote] we can reproduce the result of \
scattering theory in the steady state. Explicitly, we calculate ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    RowBox[{"\[Chi]", "(", 
     RowBox[{
      SubscriptBox["x", "d"], ",", 
      RowBox[{
       SubscriptBox["x", "d"], "+", "\[Tau]"}], ",", 
      RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], ")"}], 
    SuperscriptBox["|", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and show that it is equal to the two-photon correlation function, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "2"], "(", "\[Tau]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", calculated from the scattering theory [Fang & Baranger, PRA 91, 053845 \
(2015)]."
}], "Text",
 CellChangeTimes->{{3.705710649133029*^9, 3.70571082498057*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]0", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
  RowBox[{"A", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", "k", 
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.649076929464093*^9, 3.649076949813727*^9}, 
   3.705710885576442*^9}],

Cell["We first calculate \[Psi]", "Text",
 CellChangeTimes->{{3.705710963417839*^9, 3.70571097066893*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"x", "\[LessEqual]", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"part1", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "w0"}], "+", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "/", "2"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"2", "I", " ", "a", " ", "w0"}], "]"}]}], 
                 ")"}]}]}], ")"}], 
             RowBox[{"f", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["\[CapitalGamma]"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"a", " ", "w0"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Chi]0", "[", 
                RowBox[{
                 RowBox[{"x", "-", "t"}], ",", 
                 RowBox[{"-", "t"}]}], "]"}], "+", 
               RowBox[{"\[Chi]0", "[", 
                RowBox[{
                 RowBox[{"-", "t"}], ",", 
                 RowBox[{"x", "-", "t"}]}], "]"}]}], ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"x", ",", "0"}], "]"}], "\[Equal]", "0"}]}], " ", "}"}], 
        ",", 
        RowBox[{"f", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "FullSimplify"}], "//",
     "First"}]}]}]], "Input",
 CellChangeTimes->{{3.649076854479075*^9, 3.649076902109519*^9}, {
  3.649076984337741*^9, 3.649077023326234*^9}, {3.649077133140202*^9, 
  3.6490771566497087`*^9}, {3.6490779426132383`*^9, 3.6490779472200317`*^9}, {
  3.7057108972024612`*^9, 3.705710909574209*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "k", " ", "t"}], "+", 
        RowBox[{"t", " ", "w0"}], "-", 
        RowBox[{"k", " ", "x"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"t", " ", "\[CapitalGamma]"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          "\[CapitalGamma]"}], ")"}]}]]}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "k", " ", "t"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]], " ", "t", 
        " ", "\[CapitalGamma]"}]}]]}], ")"}], " ", 
   SqrtBox["\[CapitalGamma]"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", " ", "w0"}], "]"}]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "k"}], "+", 
   RowBox[{"2", " ", "w0"}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], ")"}], 
    " ", "\[CapitalGamma]"}]}]]], "Output",
 CellChangeTimes->{{3.64907701697549*^9, 3.649077027968449*^9}, {
   3.649077135755234*^9, 3.6490771582990713`*^9}, 3.649077975916078*^9, 
   3.6490780249462557`*^9, {3.6490817650591784`*^9, 3.649081773823551*^9}, 
   3.64908337451413*^9, 3.6490874268458242`*^9, 3.705710915518098*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"0", "\[LessEqual]", "x", "\[LessEqual]", "t"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"part2", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"x", ",", "t"}], "]"}], ",", "x"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "w0"}], "+", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "/", "2"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"2", "I", " ", "a", " ", "w0"}], "]"}]}], 
                 ")"}]}]}], ")"}], 
             RowBox[{"f", "[", 
              RowBox[{"x", ",", "t"}], "]"}]}], "\[IndentingNewLine]", "-", 
            RowBox[{"2", "\[CapitalGamma]", " ", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"w0", " ", "a"}], "]"}], "^", "2"}], " ", 
             RowBox[{"part1", "[", 
              RowBox[{
               RowBox[{"-", "x"}], ",", 
               RowBox[{"t", "-", "x"}]}], "]"}]}], "\[IndentingNewLine]", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["\[CapitalGamma]"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"a", " ", "w0"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Chi]0", "[", 
                RowBox[{
                 RowBox[{"x", "-", "t"}], ",", 
                 RowBox[{"-", "t"}]}], "]"}], "+", 
               RowBox[{"\[Chi]0", "[", 
                RowBox[{
                 RowBox[{"-", "t"}], ",", 
                 RowBox[{"x", "-", "t"}]}], "]"}]}], ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"0", ",", "t"}], "]"}], "\[Equal]", 
           RowBox[{"part1", "[", 
            RowBox[{"0", ",", "t"}], "]"}]}]}], " ", "}"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "t"}], "}"}]}], "]"}]}], "//", "Simplify"}], "//", 
    "First"}]}]}]], "Input",
 CellChangeTimes->{{3.649081778323642*^9, 3.649081825977763*^9}, {
   3.649083122114616*^9, 3.649083132730578*^9}, 3.649087491840415*^9, {
   3.7057109243018703`*^9, 3.705710933876671*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "k"}], "+", 
       RowBox[{"2", " ", "w0"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], ")"}],
         " ", "\[CapitalGamma]"}]}], ")"}], "2"]], 
   RowBox[{"4", " ", "A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "k", " ", "t"}], "+", 
        RowBox[{"t", " ", "w0"}], "-", 
        RowBox[{"3", " ", "k", " ", "x"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[CapitalGamma]"}]}], 
       ")"}]}]], " ", 
    SqrtBox["\[CapitalGamma]"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"a", " ", "w0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t"}], "-", 
              RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
             ")"}], " ", "t", " ", "\[CapitalGamma]"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", "x"}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]"}], 
             ")"}]}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "k"}], "-", 
         RowBox[{"2", " ", "w0"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
           ")"}], " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t"}], "-", 
              RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
             ")"}], " ", "t", " ", "\[CapitalGamma]"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", "x"}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "w0", " ", "x"}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", "x"}], ")"}], " ", "\[CapitalGamma]"}], "+", 
           RowBox[{"x", " ", "\[CapitalGamma]"}]}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", "x"}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]"}], 
             ")"}]}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t"}], "-", "x"}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "w0"}], "+", "\[CapitalGamma]"}], 
             ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "w0"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}],
                 ")"}], " ", "\[CapitalGamma]"}]}], ")"}]}]}]]}], ")"}], " ", 
       "\[CapitalGamma]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"a", " ", "w0"}], "]"}], "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.649081842251933*^9, 3.649083151578269*^9, 
  3.649083414648514*^9, 3.6490875165792847`*^9, 3.705710952035046*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"part1", "[", 
     RowBox[{"x", ",", "t"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"-", "x"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"part2", "[", 
     RowBox[{"x", ",", "t"}], "]"}], 
    RowBox[{"HeavisideTheta", "[", "x", "]"}], 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "x"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.649077375731924*^9, 3.6490774070819693`*^9}, {
  3.6490780171629553`*^9, 3.649078022701914*^9}, {3.649081836401619*^9, 
  3.649081844978908*^9}}],

Cell["\<\
Then we insert \[Psi] into the formal solution of the two-photon \
wavefunction, \[Chi]\
\>", "Text",
 CellChangeTimes->{{3.705710963417839*^9, 3.705711017267241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Chi]0", "[", 
    RowBox[{
     RowBox[{"x1", "-", "t"}], ",", 
     RowBox[{"x2", "-", "t"}]}], "]"}], "-", 
   RowBox[{"I", " ", 
    RowBox[{"Sqrt", "[", "\[CapitalGamma]", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"w0", " ", "a"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Psi]", "[", 
        RowBox[{
         RowBox[{"x1", "-", "x2"}], ",", 
         RowBox[{"t", "-", "x2"}]}], "]"}], 
       RowBox[{"HeavisideTheta", "[", "x2", "]"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Psi]", "[", 
        RowBox[{
         RowBox[{"x2", "-", "x1"}], ",", 
         RowBox[{"t", "-", "x1"}]}], "]"}], 
       RowBox[{"HeavisideTheta", "[", "x1", "]"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", "x1"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.649078187103614*^9, 3.6490782503661823`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"calculate", " ", "\[Chi]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "d"], ",", 
      RowBox[{
       SubscriptBox["x", "d"], "+", "\[Tau]"}], ",", "t"}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Chi]amp", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"\[Chi]", "[", 
      RowBox[{"x1", ",", "x2", ",", "t"}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", ">", "x2", ">", "x1", ">", "0"}], ",", 
        RowBox[{"a", ">", "0"}], ",", 
        RowBox[{"w0", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}], ",", 
        RowBox[{"\[CapitalGamma]", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.649078253527506*^9, 3.6490782913251333`*^9}, {
   3.649083256988742*^9, 3.64908326669739*^9}, {3.705711045529958*^9, 
   3.705711053287857*^9}, {3.7057111358415747`*^9, 3.7057111534249268`*^9}, 
   3.7057112964990797`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "t"}], "+", "x1", "+", "x2"}], ")"}]}]]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["\[CapitalGamma]"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", " ", "w0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "A", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "+", "x2"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", "x2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "w0"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}]}], 
          ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
             "\[CapitalGamma]"}], ")"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", "x2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]], " ",
               "\[CapitalGamma]"}]}], ")"}]}]]}], ")"}], " ", 
       SqrtBox["\[CapitalGamma]"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "w0"}], "]"}]}], 
      RowBox[{
       RowBox[{"2", " ", "k"}], "-", 
       RowBox[{"2", " ", "w0"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], ")"}],
         " ", "\[CapitalGamma]"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "k"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
            ")"}], " ", "\[CapitalGamma]"}]}], ")"}], "2"]], 
      RowBox[{"4", " ", "A", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "t"}], "-", "x1", "-", 
              RowBox[{"3", " ", "x2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", "x1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"w0", "-", 
              RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}]}], 
          ")"}]}]], " ", 
       SqrtBox["\[CapitalGamma]"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "w0"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "-", "x2"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"t", "-", "x1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w0", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], 
                   ")"}]}]}], ")"}]}]], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "t"}], "-", "x1", "-", 
                  RowBox[{"2", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"t", "-", "x1"}], ")"}], " ", 
                "\[CapitalGamma]"}]}]]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "w0"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}], 
              ")"}], " ", "\[CapitalGamma]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "k", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", "x2"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"t", "-", "x1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w0", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], 
                  ")"}]}]}], ")"}]}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "t"}], "-", "x1", "-", 
                 RowBox[{"2", " ", "x2"}]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}],
                 ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", "x1"}], ")"}], " ", "\[CapitalGamma]"}]}]], 
            "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", "x2"}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "w0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "x1"}], "+", "x2"}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]]}],
                 ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", "x2"}], ")"}], " ", "\[CapitalGamma]"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "x1"}], "+", "x2"}], ")"}], " ", 
               "\[CapitalGamma]"}]}]], "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "t"}], "-", "x1", "-", "x2"}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", "x1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[ImaginaryI]", " ", "w0"}], "+", 
                 "\[CapitalGamma]"}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "x2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "w0"}], "+", 
                 "\[CapitalGamma]", "-", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "w0"}]], 
                  " ", "\[CapitalGamma]"}]}], ")"}]}]}]]}], ")"}], " ", 
          "\[CapitalGamma]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"a", " ", "w0"}], "]"}], "2"]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.649087671709203*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", "\[Chi]amp", "]"}], "^", "2"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"Pi", "/", "200"}]}], ",", 
      RowBox[{"x1", "\[Rule]", "3"}], ",", 
      RowBox[{"x2", "\[Rule]", 
       RowBox[{"3", "+", "\[Tau]"}]}], ",", 
      RowBox[{"t", "\[Rule]", "200"}], ",", 
      RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"w0", "\[Rule]", "100"}], ",", 
      RowBox[{"k", "\[Rule]", "100"}], ",", 
      RowBox[{"A", "\[Rule]", "1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "5"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
      "\"\<|\[Chi](\!\(\*SubscriptBox[\(x\), \
\(d\)]\),\!\(\*SubscriptBox[\(x\), \
\(d\)]\)+\[Tau],t\[Rule]\[Infinity])\!\(\*SuperscriptBox[\(|\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Fig.13(a) in Fang & Baranger, PRA 91, 053845 (2015)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.649078992028243*^9, 3.6490790686977673`*^9}, {
   3.649079118582423*^9, 3.649079143479274*^9}, {3.6490792348711452`*^9, 
   3.649079242709757*^9}, {3.6490836521786613`*^9, 3.649083663529286*^9}, {
   3.649083694892158*^9, 3.649083782682109*^9}, {3.649083831849*^9, 
   3.649083940951961*^9}, {3.6490875682278967`*^9, 3.64908757063793*^9}, {
   3.649087795545218*^9, 3.649087886317029*^9}, 3.6493448195849123`*^9, {
   3.7057113030076237`*^9, 3.705711305095469*^9}, {3.70571135347365*^9, 
   3.7057114415533323`*^9}, {3.70571149052125*^9, 3.7057115057744417`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13c8lf8XAHCRmSR7b9eWKL7mOVISRUpClAgNioyEIlEqFaWMJGSVyGhY
SWkoJVkJmcm+116R3+f+7h/3vt6v57nnM895Po+0y6k9bowMDAxR5Iv+O3nD
aCxauRYY/v/hQ7Fh1Yghky9Q5M62p+QcLwYJxP7LafsCt0ZdJV31efHHlpnA
oz5f4eZnsZdfFnjw1r1XXgMpdfDzu0F2UyAPRlCycydD6uGhhe5/F0PX48IP
nTvjPxogNqM5+saBdViiyeacrdQIjEuXGj71cWHA9Vblg8GN4FVyxTHciwsn
t5ytqpVoggiHW/cdItficF7ZSJZbMxhNcbVt/rAGOy4abnGa+gHBoutMlK+w
YVLn2rV821rBq2lgs5MCG9rpdv74fLcV3jfKPP/2gRWbqee9/tP7CTAXZObG
zop19lUJvBfaICXPzGEymRmrNpjQPnH9Aufw50H5i4x4/ipvWZjzL/jCcEp0
ey4jGvT3RegU/YLlHy0CI46MWJoUIZK5rxMkMw31dlSvwiLmD9vCkrtga93S
c85kBmzwkrMU5e8BxjVPjgTPLsHGe9HFs4Y98MBeLuVkwBLE1EwLNbj3wBPH
jbZS83/BUvZ9X1RJD6w+cFU1l+EvfG51Ozt7oBfac/fWNskvQLVJdsb39D44
ffyV7r6KGdC48XRorqYPbh/x9853nIGU1pfqErQ+OOD4w2Dnv2kI9KopOa7/
Gx5O1r3fvm0a1OOHvjA1/QbWpZc1XT2TkDSsMrOZ+Q/UnpjNK9kzDmybN+k5
qvwBh5yMvXXM4+AfahAabv0HqByoOuxLg918u9i/3f8D+6yb9zSZU4HZ6KT4
Ue0BkEg97WKyfhS8Ywu2JXkMQsuU5cH8vwPQ2V5yter6IPRF7fe3uzAAFpQ3
3/4UD8LkZhHmr2wDQCn/bq/FMARn208FrxL/A+2/J72+JAxBgnw6M5fDbzDb
8LdosnIITCdnay6M9cGLs0zzQv1D8MKbh5IY3gcxXHzhbhuHget1tEJqYS+Y
/rf57r9Pw5B1+efGGJkeeBZu2C43PgxHjry0S3vbDdJft0lZCIzAwL9UA80j
3bB02PZxvMsIFFMvm0fs74LCa2cqNf6OkHkUDDdP6ACxrtI/LqpjkHOpVbsv
+QcwTPkkfLIeg8qbuh9YOX/AbxZlc40zY9BfKjhy+1wL5Kkn5S2/GYOik5Ox
Hz3IPj0f5JewnwonGd4f6d7fCDK3NCkrIVS4lmmyKfJnA7BkDf9wS6dC04Ls
TUenBqj76qCvNUaFGLb8lCsnvsMhcX3GunAalL9rsD205Rts3ThVvCmHBiEc
exr8PepAcVuu272vNNgaxBF8M+YrBL64fmQT5zh8dzB6fJ9aC9i5/HHV/nF4
Ve5v199aA9/VOm8kj45DlPqiZqhjNbzTKRuwWhkH36XXWdEVb+GF8V1k4pmA
WXv5RJrkW0jaZzl5TGcCGIwOmt4YrwKXc5X7dMInwDRN5qeB9yuwuZyUPxw3
AQuvWWOuu1aAaWwAa0r2BIz/2xhHcywH5Uz10tVfSbxbatYph0th8kuKWIPg
JIRe4rhSUPAcfrcE+UcqT0IBS41xXMMzaOm2rfvPcBLkHx9P+btQDGXTXGEP
XCbBzzWsbr19EVwUC+3zzJuEmWmtWpG8fAigHDCQqpqE2bxjr0K25cFRDZ07
jQ2TIBspPNw9kAs7t9JM9eYnQWXxW66W+SPg8zz0mNVkCnK+hN7Mv5AByqwP
P+zePwVnpW2GDaweAqb/6U08MQV8BbF+fgrp4NnqJaoaNwVfzz8LTaI+gHDf
Qh3/nCm4W3Fdc9ev+5DANbO3smIKNDYeS9PsvgfvtoZE7+6fguflwy3npROg
ret1TuLCFDiEGcs4HroL40FM73vXTkN8yHd1+4I4ECu8uuynPQ1rXVcWs6/G
gubOOuFKc3K9J253AG8MmA2s12Y9NA0beLIkyh2vg5944snEy9MgzGfHNK4Z
BVdLOq723puGlHJu3QMNkZC6VypbpWAass18W1bFXYQXVNdqv3fT8KHwyYdj
Zy7AlyvZXa9ayf/rtJ9smj8PvXIjf1nGpuHqKW2n/0yCYf61utDuVTNw5s2z
7Mm6MyA3+3x3r9IMXOg4eG4wwwf0Yhc8VYxmwIrGVVjU5gW7VQ2v+O2Zgfkh
xsqW/qPg/jEs85X7DBxwGncKPXYEQlzevWEJngGftGtdU67OcGuZtdPq5gw8
NQpVXZVtDzkJFosJD2fAa/PexDHPvVCpdVOg9+UMhAn0dBSp7oTGugZNlS8z
0FH98t4MmMDgMQErv+4ZOFkt17tN5D/4t9rhxKvpGei6b/Fws44y8KXev8zC
Pgs8Q8UqjR38oKzf89BKfBbCxROzDdkmjbBFriph4yzIrry27NLNMrL1OdrR
s20Wnsq61dTuWwWenE/mlR1moXK/F2vHF3EIz6bx+Z2cha8qUalqhRsgYYvW
xlfhszCv/yNi2VIf8n8F7GKJn4UDf72d7Pu3wrvAsmNWubOQ9qTXhjt1F7Tx
/otMeD0LDyLqJ6YH98J4vnF6T+MssBk/TUopswcW88hK5cFZ0NRSvyEm7Qxi
/TVtvkuz8Lj0tGNYpStohnHOVXDPgefhXVNizzzATHQ3L4v8HGzcPZCcwOAJ
B1/c3mClOwcMzsWNltbecHVU5GjP4Tm4l6biz+DjD6mXD0YoB8yBXU9FiatR
ILyQSU/1vToHT7c0jE9pBUOvndJP5uI5mDEWt47+HAbzU54zlh/nIDj0o1FJ
aDhw3SxYn9A+B4GKyUyV2yNA772OufLqeeAbtr8hty4Kbm00LbfcNw82jdxM
8boxsKHdfrvh0Xk4pV0f0bk9Fr5EeDWqBM+DRK1ooaPTLWBpjRthS5uHxaac
29fux0Hw+T7R6tF5sHZVLH18KhGO1IaF6EQsgMa8SGODdDqs8o9jo8QvwECc
3S3bjnRIkciJ43u8AE8sb0hmJD6EVp9vTya+LcCb76DvJZYJu4QkfuWKLsLw
zzBWX+Mc0HYrN5QqXgST0oQtd1byoZHr2yeuD4uwKu/OBs+ep+Bd0rtvuXUR
fCeCOJ66FMDjNRwn2/4tgqK6ZfbzHYUgWWSXEmf+F5TZcstuyBYD28rMP7be
v3AqL3vRjfEl/EzQqJrgXoa/QgbKrFavIakxd12A/DI42GnxZf9+DQ5cCocW
dZfheJ1ogq9hFXRcFP/H6LoMmTHmx+81VUH3SQ4DvufLsOTJ7mbF8hYGt/5+
qW3/D4zE9fGa/zuYH49/Gpy2AsuMVU9LAj7BtYzQb4zCq/BooILim9bvIBjX
d+X2fSa0yVot/DG0HYRUnkfMZzFh9byewtO0dhB5eynUqYAJTTRuboyobgeJ
cSV/hWom1HK71TDN0gHyO72dyweZkH2j7PWx6A7QWr2s3ae1GncNh3Uq3vkF
Vn4CvzU/r8a8+8db8W4XXLbZYdQwy4yz2p8/CzzpAZFndSKMq1jw1WeP/JTy
HsjntZnbuIYFB5pHkoRre6Cl4WBBrCQLFgsoRg8O9YCctZ+MtRkLjtVc+DhM
6YW3ux6w1CeyoLn+x+GwlF5YNp2p+2rAiv3vK6eWL/aBr27aoU/hbHhd/OPj
ScV+ME/lmraIZkOHlm/7Qjb1gwxrSFTdHTZcdTrZ+y/0Q32TbWFjDhv+7JHk
aLPtB3VvTqbOOja89OzuIeGIfhjMOpM1KcKOrdbUnZkd/eDIZzkmWsyOv27L
dwpf+gNaweUXUirY0fyflK5jzB/g6FUUkP7AjqwvCsvikv5A6VMmoPxkx7xC
Z/PB/D8gYFEao7HCjuEVH81FfvyB+gtym7ZZcGCEb6vtU/kB2EpbDDrZx4EL
ShZFn8sH4KxZnPKbUQ7crxB7r+DdAOSnqbXxznLgX7+1Tde/DoCQjbNuKdsa
LHhfYqHeNQCjJe/nmNTXoNtICjMb4yDcDo/xSwxcg1/55+XlTAehl59y8t1a
TmzrZ7NRqRkEwVOvxQUFObFz75wDa/0g7Kyx+3pMihOtxSnB7T8G4UXQNdV1
Wpyolxwl5TkwCFe7xoft7TjxUwFPwQaWIdB8VO5BS+dE5fS3R7ZtGYILBtaH
Rf5bi9dSaHMtz4bA7GDKpM6WtXjvlMoNu4oh4Aobubhv51rcO7v09nv1ECRX
R2bFOK/Fo93PFHIbhqDEvGyE5cpavBokWLJIG4JxO9mAqZ9rkb9Y6DWv0jAc
9J+5+iWYC7dS2Bhd7wyDfPwWseFILkx6omI3cG+YjP9mHmsMF5qV/MYj6cMQ
tKRUvyWDCwU5bg1sfzoMdy4e5C/9woWiv7bsf1kzDF9iPz7IFF+HYwfbxQwX
h0EvP/HZ+dfr8IWJt66A3Qhs/VG3TK1Zh0ZX2A45OI2AJcPq7Yca1iGU3WlI
IOdA1z0nf0L/OtzvnVa62msETIOlQ8OYubFVd4N04oUR8JacfWiswo2xXg6C
pY9G4J3Hg7HqAG58dO1k7+LMCOxY0uUJCeZGzg12GrcXR6Aupkl7Uxg3ovst
f8rKCPwsZQ/LuMKNJh0yi4Zso0Bd48cTmcyNffJMgRtFRkGowEzH9C03sjBE
JqsbjoLn/ERYzdr1OPtw/4mHoaOg5+Mu8IdnPfr3vJpeuDgKbMNtuUxC6/Fo
kMUOi6hRyGyvbjGSWY+8NJ4TnTGj0Fl5R/W59no08cjS/Jg2ClaRuq1ph9aj
t4Z2bfbbUdDkubAhuHA9Wq4511bLMAYM12beJbxYj2aOazIurR6DOqbjDi/K
16Oh0/lBA7YxODGzJ3Li/Xrkf1U4e2/dGGS0yrV7tK3HpR03X8pJjIHAg5pL
Nkw8yHS4ZpOb3hgsqHB3qu3jQQMfPY93p8Zg9r7IBS0HHlyg6f83dHoMptfJ
y+ke4sHJiGETjoAxoE7pHt96jAd7t0eIGYeMQW+566zDOR585KFqHh41Bp8t
XnJFZfLggbewzTZ1DJJOHITeGR7MqXlocfjrGMT/Oto7sMiDRb+CzvDXj0Gc
lW/k2AoP3lx399CHhjG4oRVVO8/Oi/dlSnwlWscg/G/h/nUSvOiPOXw5vWR8
15i9DUx5cbLG0E9ubgwMcp+k3r3Li99YBUraxKnQLpX7YNs9XtSU3xrILEWF
oLuPUqYf8OLN1I3v1GSo8PJCVvKeR7z4fZSF4wyFCpp2qQlcFbz48YNiwqg6
FZSY42Iu9fBir/IouztQQeBQcFiAKh+uooYLZBykwvOms6HyG/nw1ESmVaQz
FWzMA883beZDAXR3O+JChVub/UM0gQ+/mGhoiLlTYS3nqUCqNR+enwuOOO1F
hdWlLt7uZ/jwe1iCakUwFSZ4zJ1t3/IhA4esXONdKrR6ytQf/8iHD9z/Rccn
UKGKPAtDv/ChbkPxe/sk8t4RlCuZ08KHs8KGhT/uU0Gjl7NrYZgPV8J4ykoz
yHtM4Ten+7z8yEXZ1ShURIVhq30Hfh/hx8LKzJs2tVRoeKRWO3+MH12p4m0/
vlChjIlFf+0pfuTQ8TCxr6PClZcvRLTP8qOaQWyw7XcqKEoKtV2+zo9tz3Lf
6P2ggge1zU7lBT/+ysyJf9JLhd/RzranWQVw2cEwaOs8aX9YVUaDUwDjOfya
zi5QYW77wtgYtwCGbP3+IW+RChxMtyKPiQjgfqMTQeuXSf/PVj9zVhPAie68
HTWraHDOjcJrtVcAM9gNBqY5aCBgNPpN5YEAZo2Wl9uI0SD1Xsm9oYcCGNZ0
XcBZnAZKCxEe2TkC2BCcrXtcggYGz8RXZIoEUGfJrDNIigauylbqIu8FUP86
V811ORoUCBRFs40I4E/WUctgVRrsoJ3Z0a8tiJl6X93O69NAbKPEJTYDQbzg
9eVhoAENqKffvVUxFsR1BTyZPoY0iJvlNjhtIYgeg2lzh4AGncuP1FcOCWJi
SyqrugkNTnN28ApfEcRXXZWyseY0SFLCzp3tghgA0r7n7GjgeeKPiHe3IH5m
ejyzx54GkBe9/3a/IJ6CwGMKDjT4rfGz/idNEKUENJW/HqCB+n+nq91XC2Gk
TfsmzkM0qDbNyAlTE8Jxg4837d1oMOrK5vssVAjtVqVw6/mQ/qZsffU6Qggn
Ne90jxLTyDmr9ooQah+8+z3lNA0mrRbu9dwWQtmjTKIMfjSY0x9+x5VD4s/Y
HSsJoAEj3xeBY/VC2Jto0skQQgPhdzfLxKWFMeTgdr35SBqIrNSuVqII41ep
FsXYS2S+9NisNqkI48ccPzulyzSQKAjrM98sjPHat87vj6KBXLIPZ+AOYeR5
Mbjy+CoNNPz2HmzwEcZTjOqpG27SwFROkPHyW2GS3WxHn8fTYMhle47+R2F8
MFLguSGBBtFpZyzHa4XR4DNnXw5xo0Rrkn2zME66eyskJdLAWThRS3VQGJOv
vJEKuEeDs1yibt/XiuD1MyuH+R7Q4Mm8RI2ovQjuELrrRM2kgZWO1cl6JxFc
MsfP+7PIfPiH8kW6iKBYS3t5FbHuVJcz9YQIDj+R1ojNpsGHsdSFqvMi6J57
yFP1EQ26emVU3DNEUMfWKm/nExrwfKXcKKCJoO+bjf90imjwj6aR+XlaBFkL
jUqSiId59Ct+L4jgxT/bZ5aI39pZDQutFsXEa+8WXxfTwPf3GdMLQqLo9cln
Kz6nQdPfmn/WxqKoTwmxUy6hQbzyiVNTt0QxjHnqWs4rGkTs8r+0NkEU13xw
q1ki9vYOva9wXxRFekWSdlfSwOzF7doD2aL4Zb/7yizxvHGFwrtyUXzynK/b
qIoGDvZru+N+iyIjdatn+VuyflFPd2tri6FRToXMiY80eJyfV72gJ4andsYY
5RP/15yr/QrE8OQAlWOC2EYmR2zrDjH8dqf6hX8NWZ+K1EFrRzEcmRo/EvyJ
Bn/HY8O8wsVQe43KicBaGrTZ+xVk1InhhSShKP1vNDgadlr2aKMYVub2ufgT
z2Z531VpFUMXQ8pCPjHPtGdIUY8Yspvus5eup4H5DTezqmkxTF4Qn2D8ToPS
t7bd7SLiuNYNq0sbaJCgosvN6yGOGSNuLPPNNNhn8TWm8oQ4XjBsGVFsIfFO
HF5/3FscU/TPJNgTX3t8hefNWXFs3b7HrIz4vFIb36locaxyu85+9gcNjigE
C9cWiiNfsJL5aCsNNsq+krm4JI756Y/9c9tJfm2xfqi+SgKNvdXLm4kfu/TL
tjFL4J2xmG8rxHLpa+U3rpNApeRmt70dNBCSPqjQJS2BW+aiLOeJ/0msqOhv
l0BDY3Fj3U4afBYx3jwVK4HhZmYyid00qJd4SlkdL4Hmq1jfVxG3yIgL8SdL
4EDS582DxD3KC4vaWRK46c2BcO0esr56hVVBZeT+ft+6emLKAemdjH0SuH0P
1WOplwbh91a5rt8kiSLsxgYb+2kQ9eCUjYyuJObdKOXdS3zj4a9tWkaSeGR3
eJUfcWJuqeI+M0nMMG9PeklcUO5DTXCUxNjSYDv9P6TetfeclYqUxMgYGXn9
ARroib2N2dAiifuoeER8iAa9snKdQ22SmJXy98B/xFdULqlkdEniz8fTWnuJ
W/XMPwgNSaLhGp3IKOIz9g1/Vy1JIncda+EEsYOFj9YwtxQuBz7cVTlMg7tR
5LivLYVufhdjjEdpcDxa872wrhRe/63ebEdsFNM3EqAvhWJxp/+dIu6P36a7
EaUwL8xk5T7xpmz2pswdUkhZino1T9zwPpb9pqMUNgvxmT0aowEXU7rf4XAp
fOFgfWyOSgOWhdd7JyKkcMs/V+W1NLJe1F+aFy5LIVdT4TcZYlqb8ERqtBQW
RUd/3EVcXxTr1X1XCt+m8ninE99yueB+KFcKI2Z935qOk+fXW2c7pyYpHNpq
bxMyQdorOa8z1iKF937IdN4gZslPFjj3UwqZ4413pxHPJbY2JXdKYab23Nh7
4laf3dYdg1JY2XqJh2uSPE+k0fzAshQ6C7QLJxFLXJA0sKdIo8rq2T9pUzTI
92WT+aUojSL2J48VEhu5T7AeVpHG3Xb+rVXEThbVjUc1pNEqPSakiziZ3+NE
oJ40XupM6RKdJvX+cX5SvKU0ljXUyscS8zUaLjQHSCOzMMuekzM0yHhP6bI/
K41TTTtuBxNrlax7/ytYGhntaNVRxHvu98T0h0njh96iqXTiWI9IxZmr0jiY
6XizhZhr6ct+vgfSaLQyUqM3SwN2eccXez5KI+Xqya9zxMeFwTz3kzQGaBQf
ZJwj+bFWppPpizTaX7vXx0kcPTvA/LxeGtNFYmukiblqfPcJtkmjtEAqg8Uc
Pd+vTbePSmNRT9Lme8RihWWabjwyKNgizaM1T4OQzPsfXvHJYHr9A00D4l+J
YQ4CgjLYnuFtto04Jdw0/KOoDLqXGdjsJ5ayafiuJC+D/dGtY0HE8nND3lQd
GfQNeK1VRaxuKPz0jJMMMrj7O5os0KBY9thfRmcZTMrzHLQg/o+jdPsNFxnM
ehN9zIZ4yw+77gwPGbzy33kLN2Jbn4T1DT4y+Hcm/eYl4tBMQT/VSzIYfThV
7iNx/VoB3Z58GZwQ8mzHRVLfpt0iPQtl0D67Vd6MuK3t+fe5Yhm0fM7sYUX8
O3vfca5SGdynVP/VaZFe/+/c06+WQV2FE+pBxNIBfP/u/JBBLfen2wqJT3fy
VJszyKKShr6w8F8a1HxwfPWYURZrlIsHJIglnma95GCWxc8PzZ/KEX8O1Xvy
mV0W0xLnlTSIZaRd7pjzyuITLc06U+LvroUe5hRZTJfk+HmaWGPIitN8pyxa
32tT+0B86Xsiy2NLWRzxtNlQS9xR2sfAYS2LH/y7leuJo66emfm0TxYXdS24
24i7VR507jgki0V86nfGiGNOUgt2nJbFjCSZ67xLJB+novftSJDFVw5TrgeI
O1rTbO8nyWKr03LKIeLPr17sn0iWxe814s2uxBmXu+0T02Qx/kGJpiexg+im
g0OPZVHLebo4hPj9lnb3K69kkd/pUGMy8b1YpcBPvbK4Zmts7k/iqACjs+L9
svirYX7vL+KAA3uDfAZksY5Zer6beLf8uRDhUVlk5fyoNUjMUlofdmxGFrlN
JwNniX26z1xhZ5NDXvd5I55lGmzf8CFph5ocNjsatJkS27GY2dRvkEPO6jtm
5sTHf31au19TDkOTkot2Ed+49jXsiI4c5jnVnLUhbhlocg81lkO7RfXmw8RH
Uvs0n++Twz9PWt8FE4evX1UrdV4Of1HNcp8Qxw2GR2SHySHDN8fEp8RZr1cb
qV+Uw4bi1xeLiD97sRXqR8nhtETkrhLi9Z/XxdvekkMdo5vPq4lTwyVco7Pk
sLP/dvtP4sop/b9zdXLY39V0n+kfDdK+vHTZ+10OKWE3p5iJIzK1Puc3yqHf
kWumbMQ79qskurXKYdavvb85iZvKRHQae+Rw/l/YCj/x8IWF0/nTcuisuual
ArEA98vhIyLymN1IznDEC4Oae6rE5NHDY87EgrjjTX6pqKQ8eob4b9tFb983
K6pBVh57zA8bWxOr/rhDQTV5bM3eKm5PvCXFz0UU5THaLNHjKPFJVc22727y
WB721S6S2H9OZPHQUXnUTbbVv0wc8pZJhHpcHqsaA0WvEF+za7bn8JbHgfq4
pmjinIjAn1uC5HGsKlQ5jri3o7K1+IY8Pmsp80gntr1u8ePOS3ks9anTf0Xs
ZLdpTrZMHq8qSv2oJD4iKy5YVCGP6aVu3lXEvqVU27o38qj4oyW5mjimP7aF
5Ys8Guon/vpE/NmwtflMN+nfz2aGFmJD6pEme3YK7t6ypWuUPl/l29Mr1lBQ
t+AZhUpMvazsLclFQdvjaZ404hTp8TX9PBTsWhmfmiD+ZxNs4i1GwSO9SeOz
xK/LY4subaBgPyXjIcMKDYyvVMYU76PgzT7/JR5iEdu0gwJ2FDy7dE2Aj3hS
JkL1rAMFGZz2bOAnTq/YUWN0iIJxGrOOgsSM400rn45S8J/z+xxR4mrbkZPd
wRTM7WpmkiPeJie0a206BS9rMTZoET8bey99JIOCUvUmVZuI5V76zpZlUdD+
2Km8zcSrzb89OJpLwf1pVyJ0iN+eujRZ/YyCgaZj8vrERuXT8UEfKThxO1J7
C7H2nu+9A6MUFHxsHW9FnCUa+tKIRsH2VBW33cT8/arRdyYomO3Kr2lNPH0m
arPJLAVd8sQ+7SEuug9RKStkfnKERvcRbxjKU9vHo4CNHc9YHIkVw64GvtVR
wB+mxXc8iCv0M5l36ilgc16c7VHi3XOvbzUbKKDFygWBY8SBJ2eeDBoroKBW
5O3jxDWOzj1cOxXQaLtVuBfxUV1t8wPOCjh/fl7Ll/jRZI/odJQCXqdG0s7R
x5e/lHPumgKaR0jEnSduOCaozXpDAcW+/dEJJV7s3rlb5LYCaqZxnAsjNv/2
MgLvK6BeaflyOPFw7vWx6EIFDLr/8OdlYmU33dfybQq47rAZYyzxTRnLxYsd
Cqju6BZJ93SXy+beTgXM9h9gvUVc6RCdm9KngGWd4mtuE+/Z3RUvOKaAC7Ye
HHeIz+pHerMzKKLTXbaxBPr41n+XHpNXxKfvdLanEqt963e0UFREU02LErpv
RS/GP1JWxHLOn4ppxI6sclzuGxQx7bw7WzoxbSlgsfM/Rfx93P7NQ2KBQbHG
egtFtC6QF80mdqs8GvHMRxETm91O5xFTvYbPbPNTxDvHuTroDhT3PNESoIgz
7zZsyye+GnJqz3ywIn4I6eJ/SlygFyBlcEkRpwqYCwuIl15crKhOUsTLMgzf
iun9e5oy3VCtiBMVwvmlxGKHpAZdPyiijYwIWxlxJld6+3SNIn61zT5Md4lX
5luBOkXcGXSct5z4l8qTGIdWRQxNfuhTQd8vOaWqvaOKKHX+oPBr4tepTUcm
+JXwXUC58Dvi7p3ShwKElHBzLYMb3QwLXvZ/RZTwxZWBp3RvsWa1ZJZSwkDJ
e1vfE39YpacjrKyEhleyj30g/uLygN3YSAmFrcvSa4jb5I7nx7grYcbJhsYv
xH/rX+TwH1NCk8NSfF/p4znH9DDpBLkeKW5Dt1NzcnyGtxJuWKA00t0d+S2s
JEgJ7S9f+FpHPPBn097uG0oYEpFbXE/fHzkrcxteKqGKhadZE/EfW9PUK6VK
GOCTF0x36+rrZn3lShgTVpRPd7mzSOLdKiUUO83O10wcLrRZb/mTElaYTLbT
zR11PORzhxL6J444/yBW9WhmcGNURpvCncZtxBL8Yo8qVyvjFufrXnRzV7tY
C7Eqo5VaUiLdUxLjabVrlJHGJzxBd1kLh4kmvzJ+fVp0v53YzBQjVxSUcaQ9
aqyD2FU+lz1plzJ22Vsf6yIOen/wOGW3Mp4Yr7hFd4wbT23RHmX83DNVTndF
5tno2v3K6NX9bm03MR/FbN3yYWWyPov5dH+g9PM5ByhjmvPYQA89vxQlpSgP
lJGqkb35NzHWNIQVpSnj2ZgFO7ptj17qMcpQRtk1kiF0X8wZS9//iNy/+fcb
ujsUK+SvFCvjp2gni37iG0r2KqMflZHphYHtH+IJ5dvaRePKqBUls2uQPt9f
cBvvlDJeL95yjO6qk9S9fjPKWHTOOJLuG0U7fLQXyXii2yvoVtZjeFLGpILM
3ZHKQ8QuO7ykqwVU0Jm7eYXuJo/tnE0GKmgo4nJ7hL5+7DMim0EFXb0f5NKd
npuudNdYBXkZq6rp9qYtm9qZqqC1c+4U3WvPPLvQYaWCsWXqe0aJTS9Jz/12
UcHOqdUcY/R8yfjbMxOlgjeXvrlR6fXaxG/O/JoKbuK0CKL7ec8oZ+p1FfTZ
nn+D7iKJTh3zWyp48qnaS7qfJFRdT7lH4m3jZaURp0ZH6m7PV8HzirHpdF/x
Wxeb0KiCd6y5Po0Ts/FGZY01q6DMhrdtdF8qZKjY0qqCX30Pj9IdQZ34M9qh
giuxLusmiM8fbTIw/qOC58p8bOg+7Zg4ODSvgqdlW9vodtgqi/oSqugn6fpz
kni5iY2rWkoV72gsDdGd6kZtN5dVxWHLsEW6/1wqPeOgqIp5YuaiU/R4n6ye
ntVURaaffw7QfdUyRKLEVBWfmh/4SXeZXfPSplOqqAK/3k/T83Oo7HOFjyrO
v2ZropshKDVhq58quh6U6aXb9N6JTTZnVdHJUuof3Q2/Vnn6XlRFbs8dm2fo
9d9Fvb0wnrjWNZVuUa/LpepVqmhJ23l8lr4/Vtw3X3uriiNq8f50M94yLRx4
p4rMUk1hdA+/YH6U+kkVQ50o8XSXMUQk8DSqohdNrZpuh7iwM7P9qnj/XYvQ
HHFC+dnNlWvUUMtktoxuTkv7QhEuNVw3VfyO7rDu/9TOcKthopJ7Hd1Hmefl
NPjVMMo5p4duHasAvnQJNZz1zGSdJ27pPT0VuVENHcKuW9PNz+FZuGu/Gl4I
OfmL7gyTc0Hj9mpodO/bH7o1z90wue2ohlfd5MbpthwvaG49rIZVho8YF+jr
3zKz4OqphqtfSSvQPZ8euiXoghoef9nuRXeb/u3GrFw15A36NUn3Uf+M5B35
aujT/32R7tn8526jBWr4rr2ccZGYR6Z1buMLNQxM9eah24JNXOxVlRqashza
SHdFU9aRxmYSb8zBi25zrhK1gFbS3t58P7pbt3+aFWon4xGaD6Z7umwk6mC3
GqpNnLxKt1qaRt7QsBqm6I9k/T9em3FA9JgaWs5O5v0/Ht9e2DCuhht9J57R
7X7Z/7vfjBpO9DW8/X+8qktJgvNqOEV7/onu8MV417JFNdxDvVlPN/emR6pO
y2rITMov3SleZTMrK2pYP6HYSff/ANyqL3E=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"|\[Chi](\\!\\(\\*SubscriptBox[\\(x\\), \
\\(d\\)]\\),\\!\\(\\*SubscriptBox[\\(x\\), \\(d\\)]\\)+\[Tau],t\[Rule]\
\[Infinity])\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm],
      None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig.13(a) in Fang & Baranger, PRA 91, 053845 (2015)\"", TraditionalForm],
  PlotRange->{{0, 15}, {0, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.705711433977507*^9, 3.7057114423786383`*^9}, {
  3.705711499794291*^9, 3.705711507253339*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", "\[Chi]amp", "]"}], "^", "2"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"Pi", "/", "400"}]}], ",", 
      RowBox[{"x1", "\[Rule]", "3"}], ",", 
      RowBox[{"x2", "\[Rule]", 
       RowBox[{"3", "+", "\[Tau]"}]}], ",", 
      RowBox[{"t", "\[Rule]", "200"}], ",", 
      RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"w0", "\[Rule]", "100"}], ",", 
      RowBox[{"k", "\[Rule]", "100"}], ",", 
      RowBox[{"A", "\[Rule]", "1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "5"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
      "\"\<|\[Chi](\!\(\*SubscriptBox[\(x\), \
\(d\)]\),\!\(\*SubscriptBox[\(x\), \
\(d\)]\)+\[Tau],t\[Rule]\[Infinity])\!\(\*SuperscriptBox[\(|\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Fig.13(b) in Fang & Baranger, PRA 91, 053845 (2015)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.649078992028243*^9, 3.6490790686977673`*^9}, {
   3.649079118582423*^9, 3.649079143479274*^9}, {3.6490792348711452`*^9, 
   3.649079242709757*^9}, {3.6490836521786613`*^9, 3.649083663529286*^9}, {
   3.649083694892158*^9, 3.649083782682109*^9}, {3.649083831849*^9, 
   3.649083940951961*^9}, {3.6490875682278967`*^9, 3.64908757063793*^9}, {
   3.649087795545218*^9, 3.649087886317029*^9}, 3.6493448195849123`*^9, {
   3.7057113030076237`*^9, 3.705711305095469*^9}, {3.70571135347365*^9, 
   3.7057114415533323`*^9}, {3.7057114727484694`*^9, 3.705711476141501*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13c8lV8YAHCbELLnvci8Q0pRGechUQglFT8ipWQnuyVJaSghMw1SokQ2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"|\[Chi](\\!\\(\\*SubscriptBox[\\(x\\), \
\\(d\\)]\\),\\!\\(\\*SubscriptBox[\\(x\\), \\(d\\)]\\)+\[Tau],t\[Rule]\
\[Infinity])\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm],
      None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig.13(b) in Fang & Baranger, PRA 91, 053845 (2015)\"", TraditionalForm],
  PlotRange->{{0, 15}, {0, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.705711477054141*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", "\[Chi]amp", "]"}], "^", "2"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"Pi", "/", "200"}]}], ",", 
      RowBox[{"x1", "\[Rule]", "3"}], ",", 
      RowBox[{"x2", "\[Rule]", 
       RowBox[{"3", "+", "\[Tau]"}]}], ",", 
      RowBox[{"t", "\[Rule]", "200"}], ",", 
      RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"w0", "\[Rule]", "100"}], ",", 
      RowBox[{"k", "\[Rule]", "101"}], ",", 
      RowBox[{"A", "\[Rule]", "1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "5"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
      "\"\<|\[Chi](\!\(\*SubscriptBox[\(x\), \
\(d\)]\),\!\(\*SubscriptBox[\(x\), \
\(d\)]\)+\[Tau],t\[Rule]\[Infinity])\!\(\*SuperscriptBox[\(|\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Fig.13(c) in Fang & Baranger, PRA 91, 053845 (2015)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.649078992028243*^9, 3.6490790686977673`*^9}, {
   3.649079118582423*^9, 3.649079143479274*^9}, {3.6490792348711452`*^9, 
   3.649079242709757*^9}, {3.6490836521786613`*^9, 3.649083663529286*^9}, {
   3.649083694892158*^9, 3.649083782682109*^9}, {3.649083831849*^9, 
   3.649083940951961*^9}, {3.6490875682278967`*^9, 3.64908757063793*^9}, {
   3.649087795545218*^9, 3.649087886317029*^9}, 3.6493448195849123`*^9, {
   3.7057113030076237`*^9, 3.705711305095469*^9}, {3.70571135347365*^9, 
   3.7057114415533323`*^9}, {3.7057114727484694`*^9, 3.705711476141501*^9}, {
   3.7057115505810823`*^9, 3.7057115548001347`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd2Xc8lW8UAHB7u/a+9rWukVQU8hwlRULLLBkhGihJRkaIUikVSUJKKmWl
SCVKSLbsnWyuTYXf8/7+8vl+Xu993+c85znnXGSdvQ64MtDR0QUy0tERPxd7
qr5Qrt0xoDkEsK+vC0BziuhFw7azqICO/2nRNwEAoTpn0bZw5OnY5Lp8UwD8
LJ+3MrbdRtFThcZrsgLANyVye6U1HUkxx33kMeOH3hJzr/nWPMSTF8fl85YX
koREjp9jLkCf9lgVLUfxwqEzvTazWm+Q8m8j/QUrXqiW9t5Bu/4WUUPoj96m
8UBh+C2hiZ0lSFLcjis6lATGlLHumdYyJPH0dmFMFSdkWJrb5J4pR8zxmg4u
fpxAH5zX6M38BTnqpp/npHBCSUvAt2mtr6jZ6UlcaRgHbLzCmTt5/RsyDPNy
uW3MDuQxtYjRnTVIvo9OJ3ieBVZade7SWhtRvVOarFErA7zTYnPMVGlCnqt+
oWt3GcDvehvVIbAJNegMep4/zACzOy6WfpdqRlubpU/e/kkPY9nF409dW5C1
5LWoI/100HV5+46jc63IQTndIXvDGkrq4eYW3NWGnojYe+qXryKbbT2t1ffa
kOL1yPsCNquoZerS6a267ehqVO/sjch/qNa2NFEgrAMxU/Z/9Jz+g0o37Jyu
InUjjn+SE/v/LaFLVwWKQx27kVG+51mRx0tIf2gwQievG934+rhhxXQJFSVF
iD853IMu1WStcqQsojzmil2hyb1o45zqAbH9C6jxNMVcQqgfIf837d9GZtHG
B7H5i9v7kcwHtuAtqbMornJetNGtH0Uc+pJ932YWmct/HYx+14/OHWf4ql8z
g6rbXC8u2g+gGQ9EzvlIQ+U7MzMa0geRx/RCY2vyJNK88Xp0qXIQvU5YMlXU
nEQpbW81pKYHUVLC+M/hLxPI/3TlO0+9X8iE5rLr7ew40kgYrWFs/oWWL38M
0Tg2hpLGVBe2MP9GFzoNHKr8hxHbls26R1R/o9ts/SqNssPofIh+SPj+3yjc
4CWnZM1vZCm4j73u4W/kGrgv/jTlN2I2OCN5QnsYPdh15fjzwV/I+1bOriT3
ETQqTB+mkjSAejrfXS29PoLMuL/dZbYaQHsVP9f9zh9Bc46dYsv8A0jxfYPt
JrpR1K66Y5NwXD/q/DV7uiZxFGXPqHHS7vWhPRv+5s1+HEV/zTPbttr3ocKL
jMuiQ6MowIFeOEKmD8WRBMNdN46htENC3ppHepHx1i331qrG0Nu8DfMjWd2o
IHx7J4U2hs4mXiCRd3Qj2R+7ZPYKj6Mny2bmGl1d6J+T1fME53Hkn2vK2iPU
hXKvXfio+XcczQjZFE6kdCByb9FvZ7VJJNKpy7HA2Ibo5nwSq/ZPop87hRLC
i1rRLxaqqeaFSUR/cW5/kncrytZIyl79PIm2nRbhtR38iQwuBfgmWk+h0EGP
0887WpDcbS3F9aAp5BV6bUk6uQWxPB1rdU2fQjebfQfoj7Wg2h92epsmpxDd
4he/fyPN6JikHkNt+DSae9Nx2IO7GRltnMvf/Gwa3SA1ne1pb0LKu164Pvgx
jZ5u6Wp5nNmE/AuvH9/MRUNs+8e7+Hbjc1Xq8WFYioayTBwq80Wb0JHqXcIP
NtJQIkqOThxvRNCz+o3eGvtYnr3k3UakNdIu88aDhhqqtowUnmxElNk3F08E
0VCRS41+1M5GxMZyRrUujYaOCpueL1psQA3qPTeSJ2jI3nTfktjJBvRFp3jY
Yp2G3tWanmbf24AKDe8BI/8MMkqJeSOk1oCSDpvPeujMIO8Zxjz/mXoUe4y6
V9J0BvkZmXtVtdSjSx4sGfVHZpBMTjev6vt65Bz88bBO+Aya1QrbLxRTjw5d
SXo1dmcGyVqwKyX61CPjW36sKZkz6MOHtH0y9vWI+kSjiOnHDHL1WtPZsrEe
kV9z8L/rnUE842ccSiTrEanot+fJ2Rmkx6H3YDtnPZqtSSE3isyi5oCvucaN
dejXz4DzkdRZZKmmUceUX4d+9lnVbt0+iwJOh1im3a1DlWNaShMWs6jl3Fq3
cEAdKp4nhT5ynkVPF52pjo516OXaWNuB87OoQC5n9sKeOpTC9m0jS/QsYrzn
tGajVYfi+B9fLUqaRfdjOKXXJOvQZXLI4KnsWZQcFqHpzFmH/BTt9WVKZxGT
7FfR0D+16ISmzt2mxll0/fW3bwfGa5GdrsBU1NAsmsu+qtPSXYvMjKaNdZdn
0Vv/xZMMjbXIwPz7o0mOOWTgO3a25Vst0rTJXE6VnEPvF8ZcTD7VIjnny/sP
ac6hSoqFo+27WiR46thz1p1zSFBENp4uvxZRWR9XWFrPoe68o2l/XtUiSP89
cP/kHMqpVqdUvqxFVtup6wMhc+h14A9hF+xTbacl1O7MIUWWs2Ffs2tR+Llc
nfPP5pB/yrGLozm1KJG0cPBjyRxqvnhfpupNLXqVtdWbtWEOWbiIPHUoqUVf
jIJiLYfm0Ol4w10ZX2pRR++nZ/dX5pCUzXHjO7W1iBbA+HWAex6VJlHWlDtq
EYvw7n5VuXn0XjDjx5HhWkTOvbrqqz2PRrSPylEXa5GWWa3YR9N5RPrz9/w1
ljq0Z5hPm/XYPLppFWoeKFqHfCXvn7l/ZR49C5McoEEduvqu6+rAg3mk6KY/
dNK6DqUelMlUzZlHSSzz/4551aGamMzeD23zaHueQVDK4zo0QBn/yzI5j2IK
hmN6PtWh5U8aopb0C4jj7tbl8O46RFl8YzmgsoD4vd85niXVI91bK6dUDRYQ
rewfyUy6HufV9hjfAwtIX1lm+odmPQpy/vKZJRDfr6ETUXq4HjXVNmqp1iyg
gsxbU5KZ9WjEQ9jCt28B3Sa3zCyU1KM1JruTH+YXkM+3b1ouTTjf9fofW0gu
osOywrbz9A0oPHNa0PfMImrwnanKc21AWqFcSyW8S6hRst3/w65GtEfCUoBF
YQkN08tcGnRpRA6F8Rssti2hF1OkoqDwRnR1QvxEv9MSgrXdy3SfG9GAjUo7
c/4SymGqLhbf2YRubzR+b354GcUODCrO2TajDZ22u7efWEY+Wb3ry4HNqCbi
dJNq4DLytA0oNUlpRixtd8bZ0paRSdmp4IrBZhR4aVCifGIZ7VyR1GE924KO
fw8N0olYQV9t5faFJ/1E2q7vt8vk/0Hfs3r1evnbUXuiZukM7ypSNQg5L+fW
g65lhNQxiNGD8mhcQSP7EDLd7MEvJE8Pq+sBhdelhxDblwOHldTpQfdRpoLu
liEUMajQudeQHhxvuNx1cxxCQXI1v+940INdAssIW+EQOpMquqZYTA99yGuz
hcNvtD85V22vPQPQSR2aH0obRrxqD7yOujLAUqRQ6+U3w6j2fUSelxcD9Nvr
V5OqhpFpp/XWO5cZoG+9M3R8ehjtEF/b2f2CASru+T/7oD+CNiea2nv9YwCb
1zYX8xpHkMidwZj4h4zw6fBLYbfpUSSq+iZi+SkjBN63DrVfH0XiZVEhR3MY
IfbH6+cGPGNIiqZyXqmcEYL3fVao1RhDCmbeju9HGGF3vCEz3+kxtIlpVXtw
ExNo3V0akv09hix8hX9pVTPBpgjeZbvqcWTJOdKT0MQEmbn9iXRt4+hAelH7
vy4meMQh8ix+aBxZ1R+pq5hmAgH+cNFwugl0VO1xsZ0QM6yVHwoO3TKBTv7a
cCvckRkiHF6NMydPoCuHTAwaF5mBxu4QdsB+EokX1Ioz0LNAVeXRiDT3SfRK
4NDSRk4WcMvuce08h/tko0POLWkWMDzTMc4TO4ko+33l9u9hgetZC/LB7ydR
2b5HLPX3WUA9sG7CR3gKWWVTBtcfs8C4stHgOdkpNMb1/NOGVyzwQ4XvtJPa
FOKrKfC/WcYCAtsNz6wbTiFH0+ox83EWqOYk3d9zagqtGi/U/tBnBXTi8GOJ
D1Mo7mnAi1VjVqCPc1DvrphCFBa6aPX9rHDIt4J6rX4KmX3lMLzuygqJDm9K
Xg5OoaSdMvlmN1jhROueKVb2abQV9iZ872WFYr9MXzXLaXRuW9qxqnA2yA1w
7kqvn0amqaT5vbFsoOjdff5O6zSSYw2Krr3LBmmTd9r9eqZRfbNVbtMzNhCZ
HtUlTUwjDW8uxp5aNrB/zXfZiJGGRp5eeDorzg5MBz3mj5Jp6BP3kO55Cjt8
PbT9nqM0Dd3zPVC3pM4Om5IXhI7I0dCuHerL/4Ad0s62/tiuTEPp3QMmrO7s
cI75x9LLTTR0RNB8UiIfz925b+kNTWhoU+D7sJQSdjAVO0Zp2UtDHAPKwrIV
7JDdeyHN2Rz39deMSLGdHd6UhlV7HKQh4b1FcZrr7BBgEFKgcpSG6sMom3ft
5YCdalb1fl40lDlyq/LbIQ5IjC4yy/ChoUsW60dMHTiAM3ko7fs5GlKX7Ii0
8OGAG5t3L7L603B9vdlqm8ABylBI2RpKQ0bTfwLODHJAy7/88OCbNHRxzx3q
5wkOMDVk3rzzFg29SlPvEFjkgN62al/GeBoSPeS4rYiNE5o4dpedu0dDE+++
LjFqcMJSBP8RwYc0FB8e53vfnxNYmqJX7bNoqLJThTIRxgkuhvIStc9p6N/m
8iaDa5zw5nH3dr2XNOQ2vKD16yEn1BW3vGZ5TUO6ZvYzGuWcIFTJz+dSQEMD
QopnvnBzwfwHBvGteN4W8fokKSLCBe8vv5w8+omGzCptfnjIcEHWuaxtIaU0
VBhwTY1nExeM7+CwLijD6+2ljdnacAHj3U2nRyvwfm69mvTSiQs4i0Orxr/R
0PwtedN1Ty4YJMX8HK2kIQcjq6yMYC5QFsmWaq+mIa2s9+7T6dinulUia2nI
neGwyI6XXMBx6FGtax0NJdtPVdx5wwVHpq/a76inIRaSrKJuJRdI5BqaTDfQ
UMfZqF8Rk1xA8dq6SayFhnhqpO+0LuL3G9zf1o5tpFC0k0rHDUmw8uDeTxzv
1vH0On5uSNnYdJ+pjYbC9Pc7iW/lBmOOEmp+Bw3tcUiZ1dnBDfr8CTIunTRE
Ch2/fNiMG6Te7/tC6sLvUx75NM6RG66k9GrbduO5z7R4nCWGG3pvCOS976Wh
kFOswZR4bhg4F0xn2kdDxjcOkXY85AZ/qU2oGbu5YUozOJcblqtMX3X10xDN
Rt5vrp0bOqevaX8cpKG3Ad6sfL+4QbiKPK72C+db8odEjSluOBZWUJ+AzdVn
/d6DgQR5NxrMnYdoqIn+idkVLhLcH1Nf+oydJD/bnSFMAuZtBjTJ3zSk5B5L
10clwYbPA3PV2FPR7bdWN5NAvpmfRB6moYLnivISiAQswxsTPbB3TJXusjpI
AplABYk/2Oy8pNZzR0nQb2snv30En4+N9iduuZNg7IxBcRC2w/mFqzWBJPAf
isybwVZI2EEeiyTBijyHvNIokb83s1njSPDE7grYYud3dBkoJJGA+0oAfzR2
wD+V+h0ZJCi0tk7NxzaUuuDk+IoE1qXxM53YbPBlNvgdCQ6/uc5NP0ZDtU58
EQ/KSFAglflXDvvuZQehohoS7N4G5YbYR568ePrzJwnWTjw8eRRb7tuyznwf
CdxnOP+dxx4d2VXFN04Cs4ofgdewczji7TYskMBUV2D2IfYFtb5xs3USlPoK
uGVjG5irB3uy80B/4FxPETazdwApWoAHFo83uZRj19z69uiJJA8ktNf8rcKO
zxfcWK7EA1lRU9k/sO1anMr6NvIAfZRhWC227NKrg2t6PJA4/yWoBntE9N8v
CWMe8HT1yfyG/VrXxG+bJQ9s7dVhK8X2O3KP1dqOB960rz55g61/aTDR9zgP
CG57euUZNmOqJvX2Gfz8r8wFidjVn4Pfv/bnAa7X4xujsOMGq81+hOPrO5XY
fLCtmUV7xmJ5oOfz6e222FJKrl5sCTyw+iSwzQB7aE8enWIaD+RUMfTJYr/0
XL+18wUPqJMe2zFg6766X3DpEw8o3ysof4/3x6i1dnWqErthr1cCtjkd0+5j
jTxwB80ve2O7HDjTjoZ4IGM4+b0k9pnAx3I5UzzwQVponYbzxT+j7aTMMo5H
5/0tZdjGgbIhocy8MD4eEOeA/Z2n5PFWDl7IF5f+pIJtmWFVSSPxgr+u88Is
zk/7H9f4nER5oeaL8PUQbG/pxceGqrww9oVtMQzn+0J+XOXKBl7Y0P1kajt2
wB7VydzNvODxs0t4GZ+XSB9HbTkDXghLzWF3J85PeXUlw35eaJ3fRKeJz9sX
90eT5X68kPbc0/osPq8m/7bxBwXyQgYz0xUB7Nq4Zu3NobzQ6H5tYz4+3+1F
7KEZMbywvO80+xSuB1OcvvyRybxwcv8KHOjB9T1nj45xGS/Id9991IbrzUOj
Qfu1Cl5gjZe+7oIt1x4cWvidF/iSy3Qn23F/YcivUmzhhRCett//cL3acUjy
COsIL5TMisxzt9LQqeWZ0EpuPvjMEOTwpxHvj4+b8G9+Pvi57UWVOzbbWMcL
RlE+sG2LZm3G9fJJZ/lPAzk+KAw6QsrC9bTn4121N9p8cCd//vsuXH8tIre1
pR3jAxEbbXbzKlyf+cM2BObyAXPkxNpb3B9WVHl71A/zg3C6v0NNJs7HFy9T
790TgAPjide1LtJQp8yLR7seCMB+LXvXGNwPA+5lpcw/EoBT+mOhfRdwfQt7
mnwgSwBWzJmjb/rhz7dJTSSVCMBbzeUFGu6nKsx34qL6BWC82Gxn2Rncn48F
hvqpCUKRS+PNJ8dpaIbf1NGqTBBC3PZGJ++nobZTcvWe3wThNfzQW7ekodKK
PyikRhB6NoQFOGPHBbyQfvZTEDYmVj+gWtCQ5gBX78qYIOSv6gR/NsP5mFt3
9KGAEFQ186lx7KGhMYvD9r+OC0Fm3xSFA9FQY5b692UPIbC8tCwbYkBDxYws
etxeQtABE4Xz22ko5m2huPZFIfDQCsvq16chZWnRjivXhUDIsL+wTBf3s6kO
G9VCIegsM0xM06ahX7GOVmdZhUH+4Ih6kwZ+/pianCaXMNx9Vu/ogr20e2Vy
klcYHmlGi8+r4/mF8Xakh7gwhHrulhPB1rxYXuCoLgyfG0rCXFRpKNhVUcDi
oDDoG435COH5SNhgok71kTBEvJRw6palodQH7x6MPhYG64FQo0vYKisR7pnP
hMHVfPMLaWz9Asl1uTxhKGZooD8ug88r1UJD/Ksw8CtF1M5K4foonBfLNi4M
4htY3ynjec1k+oLJkLYIaG4S2TAvTEPkjVJRbPoioCDocjEFe+rslzJVQxF4
dfzPIRPsO4u8+mf3ikDMVPLHVCGcb6tZGuvHREAjz3C/lSANneXqEhCLEQHe
qQnJLj5cT8zDLfVviMBjmwCLm9giccrXj8WLQMq8JNdO7BKB8yxPH4pA+vgM
5SUvngckSCtaeSLANqBeFcGDz68K9Jh1ikDYH7tAC258Pk7+FvfuE4F5sxUq
JzbKjrWOHxKB+voih29ceD802+vbp0VAS7XB0hBbY+vZcjcmUZBcTD2gx0lD
5cYZz0LVRcEzxf/4bnbcz1zYzhWEiIKHoI9nCTNeb4rRh08RomBqnZkVjT3d
Hsr6PUYUpvX8bQ9jz1qsPOiPFwWrgwLsNCa8v3pjX0jPRIF0ri2Jis0gWCPs
US8KCzR6qQIGGmKyYHPybRGFVwc4NK5gM181ehHSIQpss6RMO2w2ug/o3i98
fYLSyIBNmsg+Ub4sCn2Cf9as6WlI7MvNYklZMdhy0mK3EB0Nia9/Z1JRFAO9
3lS77vVpRNZls9isKgZxvtTROGypnNBB0y1ikH2OyfTP2jSiJPtw+ZuIAfpb
tN6yOo00fQ86NPrg37ezdMn5O420Xt981u0nBp4qO3+dwd409n12JFAMTPht
RTWwtR2NrqxHikHrft57r/5MIz2zLTlqSWJgU8D+4+3KNDKmiDBcKRMD0Y6k
g2NL02jUefczvW9ioOV3Ue8tdmzaBXPadzE4My2QF4HdJNWWZNsiBsGxNntk
sR3F7m9SGxGDt7prjE6L0+giScK1gVscXGP/cf+Zx+vbt5czil8c+Hwso+qw
S68F5uqKiINYwI6wJ9gs7F2rj2XE4VSe5L8D2LcZH97z2yQOfo6FtPy5afRy
WapSwlYcAhTfaV6fnUYWOhZn6o+Kg4x6aoAn9uz5EMFIZ3FI/HhCbw/2trle
x6mT4hA0+lmKGbtiMnWl9JI4WGs/tomYmUYeag2Pzl8Wh2ifu7tcsblO0htT
o8Wheevbx8bYB0acbsffEoexkic5HNi9A3KqbhnisGCWupJAm0bhsgcbxLPE
4eTZ3UeCsBUdL1+oyxaHl1n+VCfsU92D5VvfikPWiZ8satjLrRlHOKvx+z9e
eFExPY34fyjeyJkWB4YaRx4e7LVpzSfV8+Lw4omS4PLUNBrj1yv5tSIOehrx
V/uxy2wsxkSZJCDkR1/lG+xzvy4Yh4lKQPtvel8XbEfW8KMPJCWAc8VkygLb
jBrr+0ZOAm6ExTbpY1O8U9NH1SSgsDGjUwS7+W/l2n5DCXjyx/F74yTeD6km
oVPGEhC/5XJUGfZLw261qL0SoMAp+zQPO/LKjF3xYfx83wSeO9jaAuJv5Twl
QOOn9Xl7bDltSq2+lwR4ScsbmGOTbDWGrHwl4NGopKsh9u+UHQLXLkmAfl5s
tTJ2AvWk19xtCbBp6+z+i7+PRuw7H8WdKAH1wS/CZ7C9vUMeKj2UgAy/hJBh
7D2F8d/tMyXA3C3vUjP25vaHA+dfSoBis3PId2yZf5krN3MlYEOkbksZ9rJh
idKX9xJQEr4nOA/71/EKg55SCXj+klT7HLv+Sv3h5a8S4NRJ8nmMnfXj12W1
eglQXSh4fhf7Hm0qybhFAnLUZ9BN7HCBlVzHDgkIFw6hxGDb2XL33fklAVsC
P7cFYxsHiSy9GpWAunKeTH9srUeypKopCThs2/z5HLZUmarC4JwErGScUvbC
5hjaor+6LAG5o+IdntiLrHBQZE0CWjfp/XTDHqCaem5kJEOMOw/ZBbt236Gw
vWxkkNNaeH4M+723Q6IrNxlyxTeFH8F+Fn/idQg/GR6cVUizxb5TeLbivggZ
eh1EWa2xQ9uDuvPJZLjY6pJ/CPvUv6j5H7Jk+Jth9eQAto30Lc4RRTIMHd3b
ZYlttOOBHIMavv9MsrUFtqbrk23kjWTwFbkrbI5Njn5tqa1NhtNOD0X3YT9/
lV2+okuGDwGO7mbYW1teaH9AZJBQDZrei13xNysr1IgMnws9cggfkntGNjIh
Q8lKShbhgT1Pb7Kak0Hgwu0Owt5eGQzfD5Bhm/G3HcTnrd1NP3/DmgwFKnn9
hGNLUkf2H8HvE9hQSDxffDDFXsiJDGFbMj8T7/eM/WFtmysZvi0+pyfWo635
wDDZkwxWS3Z++7G/WN0vOOZFhjlefemD2AeCE5TkfbE/fPtLxKfv8d2k3/5k
OC8cyknE70x1PPfzYDKs143sI+L7l3Yr9HQ4Gfp3BJTZY0eLxM1pXiGDyPGP
JxywhQ1uuM1fI8PDrzrgROTDtatmgXfJ8Pb9j1B37NLc6E8GSWQwurk4Quy/
eVuUFsMjMtxUcQk9g+2pcFk05hle3xpZz4/I571h18yyyRB05sLRAOyosyFr
PHlkaOPUyr6Enf4p8Ne992QYYextvILdYeubk1GL86dgKzUZ+0ToWfkTTWRQ
FI59nkbk21Pve6ptZDjFePtQJjb//KmgvH4ysBztks/HNr3huqd0ngxRf1Qe
12C3Fbi8v7xCBm6/uONN2G6dThq71/D+0kubdRDnQ9lBsJZVEs6Ec8WOYBeV
WfV1ikuCCbdAOQs+78ajhw4+kpYEqwvDWSTsZp6DFc4USXivGpQvjE07YvFy
VF0SPo54qCthKy/t9l8CSeh73phjgp2ouo1XwF0S7qvVJxP15/DeH3EfT0rC
jJ6OeQo2/0knPk9vSSj1YJF4hn3teQz/54uS8PmwC3MJ9iWVDkGvWEk4l+Eg
MIR9XClQ7HuuJATdJlfq4Xq4Uf6D3OV/knDhqpj5CvbUjv2PNeilgHpV5Bsz
rs/PnYfkO5il4Mmc4n5+bEo6t8JGHiko576UoIotKuug1CsrBaURbb8ciHou
ta6qt1sKppecjSqxq8UNt8zdkgIGNmeUgftBvdRrRaYEKRh77R+dj/1TTlJU
KFkK2rcOdJZh91NX/mg/lYIKx+up/UT/0M0tDSiWgoeXN9+Xxv1I0V7WjGFQ
Cr7sUGN/iB3+gN6Fb7M0xKjTSMm43+mSy+I2/JQG4Trz3oe4nw7IU3pGO6RB
pz6o5CV2jGqUakavNDht0Lz3HrtN17RCdFQamPKyDdqxL9g2/qX/Jw2+OScd
BRdwvdvrs2mMVwaa7lV8j8G+Fx2WUqItA0OZ+he9cb8nMab7OoXLgP4Q/YjS
Mu7nK58OzkTIQOKKmKY29tpUt1bYFRmg3dQ9bYQ93SE2kxorA1Z2ZhWO2PV5
t0733ZMBWcrbmUTs285hbsdeyMAtJjVpVjyfCJc52hxtloGRtAGvDmzSu0s6
kz9lIHwrv94wNsurZOHgdhnwKbi5Moe9dL+tObkHX7+/z5IbzzttPpb7u0Zk
oLS3zQVhJ8mCqf2qDDgaB5LTsKXCpPVtFWXh+45vWXZ4Xnp1jk2uW1kWyoNN
HrpiG7jNsDqpysLi74HL3thH95Y3ndCUBf7gXdQo7GQh95P+urJwQuZrJzGP
iT1/lZRgLguqH9/VM/6bRoJN21da/GQhaPUQUyp2xlfFXtuLsmA83GObhb3p
Hc/X7kBZKOi7mp6HfeBhf9xQqCyE9rtxf8W+5R6pvHBVFsadT5mMYpP+1VgL
PpIF0s71oxvwPMiucKTwwDdZOLRGJ5aH7SmGTF9UycI3DX6rIuxqbrkexhpZ
6Anzji7Fjl0cZn5TLwsTbkY/arFJlecOi3TIgu6HptaxVeI8XZvvnJAFt80u
CzJ4/iTnFmu58svBB3JCUCR20JOHFR8E5aBEJNzrGnb3/VA7YRE5WL4UbXML
OyXcOPybhBws2tO4HmLLHGpsUFGQg2ItNboCbIWlUe8pHTlIf2Yo3IetsV3s
9YWjchBgsHPLRjz/5st7/GVwlIN331gdtbG3chTtvuEsByHbjEP1sHe02vRl
uMtBUOKutF3YVj6JfI0+ciC7K9zNFjvkiYivWpQcuHEzsIZgM8W6l76NloMK
tunrl7Gvnn3LtfOaHPxSmueIxr6DrJ/YxsnBuU0hw8T8/az93s+oJDlg1clW
Tceu5xbe1v9KDgwOfhstwz487xp5KlcOtGhurRXYHR1vGpby5eAib+X7auxf
mYc9SUVycEtGyKNxnZhH7j7QK5cDqe5aq35sWT/BtbutcnC83C96FftsD3+5
KZ08wNYdlSL4+0FlxZEPzxnk4VPKd0kxbKnXT99yMMsDa9GQlzh2dYjuy2p2
ebB7NMguiS0n63zXVEAevGQCheSwG1xy3U0V5eGR/NgNVWxFs79Oz5XlQdXr
8Ws17KDNu45wqMpDQtPmH+rYysztltUb5OH1ltm1DdihT+l0TbfJw95Ck+2b
sTVHLbhMzeSBw0hHRR87quE+y3NzeTDecEFsO3ZX0SAdx3556HvbyGKAHX31
wkLVYXn4FTHVhrD7VB/1mByTh6UjevY7sePOTOWYnJWH4C+fOk2wf1ttfZHl
Kw8s3KWPTLH1UfgT9gvyICIo5bQXe4RHOKkqEMeniKPLDBtyt182iZSHf/Zs
+RbY03Oxh00S5WGzm/7oIeJ92tKsHibJQ8wFtvDDRLw+FFrPJOP4fb4uaoWd
caXP9n6aPITUfjewxraT2Oww+lwefkQFedti76EzObY9Wx7SJT2XCG8ZOup4
67U8vKxTD7LD5n19xXlbgTxcZTEMscf+uqPTLeaDPFQWrJw8ip2nRHPv/iQP
sy9n+gmncjF7bCyTB5u1zsMO2AE/NU62V8iDnm2czjEivp7hXir18tB/fXDA
EfvBLRX/qgF52OSwu8uFiKefwUXJIfw+U3+0jmP72R8M8BmWh+NVTVcIWyoE
B4lNyENDK5+aKzZLUX2ox4I8FLIyHXPDnn84FPZhSR66NthkEu4P/xPO90ce
1qvmJgmXmFEii9bkgUr7c94d26fvQgw7GwVm5ct9TmA7fI29epSDAmk8N14S
Nnuedi2XiwKRNsVDhBV9v1+35aOAl4HWQQ9sQdu+G9kCFDiiFXWFML3Bwk16
YQrsyDUqJtzFKn07S5wCal0cEp7E/kxsil8lU4Blt6QJ4bcNe+7sl8YuTj9P
+PaDs/dW5Cnw5Y5kNeHdGyqSTNQp8HJe2ekktg3LnkP1Gygw3CMWRdizu4rb
WosC+ew2WYRvXPsRelyHAgonq8cIpzpb6I5vo4BdCQv7KWK/tjXM+ehTgI8x
VYHwz+FmtxBDCvxZ/GNLeOSjlQyLEQV2JX/xIfznblt7rDEFjmYuXiHMddou
XsCEAtFVScmEJY26zJL2UqD5dc5rwhoSDiyy5hToZzD4TBhmez9lWlKAa9i4
gfCBKqeLGgcpYP6vupfw8dRBrTeHKeDv0DJB2O+C64SeDQW+ZrgsE442H35S
ZkcBwwE/htPYSQoex0yOUuCFghgn4Zf/xkTrj1Hg1EUzfsIfm041WjlT4Nyg
gCjh+udT17qP4/1z9SETHgjz3nXcnQKDQSekCc/ZzK6NeVDgudyaDGEmTd93
PqcoEP59iyxhYdZFn+UzFCh2F/j/unLPBdUQHwo4DSZJEtZ9s/KL2ZcCqwpV
YoTNYgNTYv3wfgq8ECTs4LJqLXCRArYxeiTC3rohfEmBeD8Hw1kIh/PRf5e5
hOOxHLlKrPfOSHhEZigFKGI75wg//cRkoHGZAlMCZcOE392LWiqIxPufS99J
uPo0W65eNAX433H8INxldNWz7CoF1n+3fyA8JcFFMblOAfG//tmE+ap5Eqxu
U8BeQyWGsFzaLcvuOxSI0dxxnvBmfwGO4wkU6O7WciRsoygS7JNMgU/1r7UI
e64mai+nUKDaaoc44aBmcdqlNAowsxfREU4Nl3KJfYrzqdytmsi/PNtUskAW
Bao807MJf9GU+3n/BQU0A5pvEh7pUTDJzKHAlWNC+wlv0FPfUFZMgbO5ft+I
/Af+1yN7PlCAQSk5nfCBUc30uk84/jnfggj7JWwW6v5CgVhGSw3CH+f0/i7V
UuCCo3kUcf7Sat46H2zA5/Mg71HCEU82Vb9qooD0W+5NhE2sVe+7tlEgqLSm
izjfzcXiOk39FOjLj1UiPBa2cvbVPI6HAF0yUT9+2J3vYF/C+XMvxZ1wzqYZ
Q9cVCrR23NcifH5ohJe8RoHJmo8VRH2iM2l7FcOqAIc/tg8T9UuY9+3YcXEF
2BYgz0PUu5URrQOlZAWI3vuiwZnYv8+viiSkFcBCNDeecNq5p9GN8grwkH23
MGG11ruKoK4ApqOvhZywd6T4OkuAAqSOK6wT9faMmlZHg6sCXKYERhP1+/yS
+J9jJxQA5Bm2Eg4qYxSf8lSAqDeqw0S9v2bTYsvhrQCRGpeNCD+L8G/fEaAA
1oec/hL9YqDrY1v+DQUQHzthT/QXq+t7W+++VQDOgEwa0Y+2Tx1vtmVXhMOz
EV+MsHdRRPdxpyvCp7iP3prYBZNfZY9nKEKlibUCYcrbc4vFTxXBw1+qg+i/
TKZ1j068UITA6g1GhMu8ombLCxSBg85fXAPb4P18QsA3RYhXWaoj+rv2gYaB
4QlF6HMbcVQizodEyFuDaUWYNy6RICw0pBZ7d0YRPrwv+6lI9IML0Vt2LirC
7sN++wjnPUTRKeuKkPAkcLsCkW+j2eqH+ZXgIquYsjxxvkOv+pfpKMEF0yFl
aaJf6D1hNtPF17uyh6SI/rP06XaLvhLUZZekE/Y/s/ByxFAJXMnZkoQrjzj2
k8yUgK1iVJiYV05s0za1d1QCZ6NWYQnsrNl+iflofH8J2z5i/jF49e9Z8DUl
aA5p5Sfc6CGizXpDCcy/TbUJE/W3z8xSPF4JtIeXXQmb1r2NgIdKcK0+8DLx
99WxF9cnY3OVwP4GtUYAm+q67ZNChxJUKS/G82LflDP/c7lLCTKmxNwIz/c6
bxnoUYJ55qCthD/axb5IGVQCMbu1bh7ifFn2JohMKsHXQxOqhC/qRXqz0ynD
2yGLJm5ifXwNspMKyrBa/tCCE1u9bujIXmVl2GZzTIXw7dg/CVlUZSg7bctI
+AgrheS2QRmsEtffcmBP//P707NVGTbq8VAIC4+Qm+r3KsOJTGZWdmzXjyci
CnyUwbnYZomFqF+nxy7s8lWG38xJLYT9JU+d/OmnDLV3yAWErwZ5HVgOVIbN
yj0+hHN0/WT0o5TB8as1jRn7X+HlkvIkZZBcG1tmwo5yY8459FAZCqJ5Ognz
CF95PPRIGXa5eX8gLHf+6lXWJ8qgoj0cTnj3pls2e18rw7JjCi/h269T5hvL
lYGNg1mHEZt8TGbEpQLHR6GRTPgJKb1zvlIZpKc7GAi/O/2kTLhWGQ6Rb9cx
YHervoyza1OG/ANpJwkrPytSG5jAv+/K+Ioe+1Nq8/EZIRW42EKxo8PuM5M9
5ieqAl5c08aE6VZO2/4VV4ESrtFNhHfsZzVnllGB8+vuJMIV9Lo6YlQVGL2p
cW0dz9s1zo/YDQ1UICxw1H8Ne5I0wVgBKvBiF9WGMOn91jXTnSpQf+i7DmFL
gcbZQ3tUQNiba5mY15vKmbpOHFCB+303ggh3UDxfxbmpgKKi7t1/2H/rC58J
eahAesPni4TJwYyPk06qwGDEbQfCR1uSEzK8VeC4jroK4b7IutB3ASrAYsxa
9hd7+Pfmg303VOCHAx8DYbb4sH2ut1Sgjc1p/A+2MqrdPRavAndT/zUT9kxw
159PVAGBdqYswlO7kxTYHqvA261ehwjPP1tf2vBWBT5+3PluBfu3lXFqTJEK
7HZQzyTcxnR9z+B7FfDx33WP8HtH8fv3SlWgpkTtPOFw0S26q1UqoE9L2kLY
tyJwwKpGBaJqQZGwm2/Z1Zxa/D6npEQIm9RbdLo0qYDqjQsry9i80Z5B1V0q
ELz+rpQwg3YuhdKrArpnmfMJzw8u1QT34/Uuxjwh3IoiJTf+VoHHA1rXCKcs
PfqYMK0Cp7l/2xBWc2+hc2WgwsVX11aXiP+XCJGzPjJRIW59aZYwb7nzflFW
KlhujB8hPCdFS/vOSYXzs/ubCRf/5NipJUQFPvLfbMIvI/aPXxOhwmJqWwbh
FK3E+CExKlyL6H5AOOyGwq9EKSp4qnpdJbzHGCLXlfD9jkkehHXno9RtqVR4
DvVOhNXSf7TkqVFhkHujHWGeNTtFt41UENX13Ev455vz32p0sQOrNhCudCnx
UtxOBUfHnSqEi/gYRUMRFb7WD8kRTj4dd2KTERWGFNOFCbsovGBP2keFvIjh
9UXsgK8OnoqWVJDMVvxDOM6V/3veASooxt+ZJ1zy5GLsd2sqCCiMjBJu3KU+
aW1HBSvRll+ER4b69v06QoW/1pO9hAUV9/CsOlHB2OLeT8LUir9eMcepYLhf
sZEwuL2uF3KngtPmoR+ETz8Vvq1xigrN2m1fCUcYV88Wn6FC+GPOMsJJv4MP
7vahgkys00fCFYpDgo5+VFj2in9LuKsi8fyEPxXuv3cpIDzrZvbTP5AKdJTD
uYSlM/MTboVS8feTdy8Ia+92X5a8jJ+fSc4ibDYsbvs8kgrWcllPCfsrhYuX
X8XxIWmkE85wH+3svEmFKzxGKYQbMi0fzt+hwoHIviTCa8NvHbiTqJD2kzPx
//UqS8soPqLCIe/iu/+/n3KJQkw+FT4z3b5F+IaKrerENyoc8RL//3qxR+kE
0w8q0BeKJhAezlJ6JdlIhfqO2Pv/x3Pshpd2KxVabrgn/x8/6qKmRRcVLsXk
PiJ8yvPorHs/FfSiXR4TTnz+JT/0NxU+mftmEn5l6i/IPYr9IvP/9X4ZUz1/
f5wK7U9p/8djhhqvnUejwhPHyhzCbTWwS2COCju2bMgnXHpm6qDvAo7XrRdv
/n//PBMf7T9U2MbQWfz/enXpXhYzqsJMuUIFYb6u7GIJFlXIqKdWEV4Otq8K
YlMFyxyDmv/373PhbwNuVWgRePx/PjibnJYtF1aF4SzDPsIm4+KaFDFVoF1t
GSSseb3SIFJCFdqSA4b/j3e9/JHdMqpw9criFOEHNh33vquows6lN2uEm913
czXrq0KsrJQske/v2RfEtyBViKzKViCc/iJd5Z6hKly5Y0Yl7D29amxjrAr6
HbmbCHNfKAjrslAFARn53YSNo2SXfjmrQqqdtTfhdxl/+xeiVaG7X+w7Ye2d
vkum11TBrWelnvCb/gmu1OuqIHv010/CeVI9Oqa3VeH0gbqB/+tFYun1lAf4
fkOOv4RTYyO37X6lCmfku9WI+hTjy3MrsUkVak/L3SVsZ4S/60upwcvweh+i
PkqcvlKkUaoGWSnfrIn6fmPdbcu1MjUYtUt1IMxw2zh3+Isa5P065Up4rJA5
K7VKDSw2MZ0jXEwXkcjfpAZXojhuELa7E3phcUgN/nw5U0448f3FLR851cE3
xkiV6C9c5ra54iR1OBzwaCPh0L6t6hd41cGde0mH8AnmZYqmkDoort4yIqxj
4SeYLqUOG7ffO0r458DZuciN6uDjXXmDsBDHqdx91upQWXV9knDGzuAAmq06
lPOvzRHWCr6xM/6IOvxhc/pD2JyW09LmpA7bhmVYiX4Z9XNhxeWUOni07ZEh
vJwesiMgTB1izjju/7+f6sU3PX2hDm9MUl8RPnE+I9nklTrsEzYoILz46o3r
RI46FErXFxHml2tb2lioDhMDv74Q3ssmSf5Qqg4XWN53EC5pfnq8qUUdvs9J
MhP93JT0Tt2vTR3cSOYchNt2Vy2KdqqDo+1ZHsLzxePRDn3q0BH6Woyweppm
9uiYOtDIjeqESzoM/WIn1WHz5wqt/z9P8CDaQFOHL4kf/p8X3K6cb/BdUIfp
X1GG/39eaVSSyLI67LF3MSYc/ifBpfiPOviz6e4lzLs5S+3oqjpcnWSzJJxy
unhhfV0dSjjrDxH+D8uH3JA=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"|\[Chi](\\!\\(\\*SubscriptBox[\\(x\\), \
\\(d\\)]\\),\\!\\(\\*SubscriptBox[\\(x\\), \\(d\\)]\\)+\[Tau],t\[Rule]\
\[Infinity])\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm],
      None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig.13(c) in Fang & Baranger, PRA 91, 053845 (2015)\"", TraditionalForm],
  PlotRange->{{0, 15}, {0, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.705711556119478*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", "\[Chi]amp", "]"}], "^", "2"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"Pi", "/", "400"}]}], ",", 
      RowBox[{"x1", "\[Rule]", "3"}], ",", 
      RowBox[{"x2", "\[Rule]", 
       RowBox[{"3", "+", "\[Tau]"}]}], ",", 
      RowBox[{"t", "\[Rule]", "200"}], ",", 
      RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"w0", "\[Rule]", "100"}], ",", 
      RowBox[{"k", "\[Rule]", "101"}], ",", 
      RowBox[{"A", "\[Rule]", "1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
      "\"\<|\[Chi](\!\(\*SubscriptBox[\(x\), \
\(d\)]\),\!\(\*SubscriptBox[\(x\), \
\(d\)]\)+\[Tau],t\[Rule]\[Infinity])\!\(\*SuperscriptBox[\(|\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<Fig.13(d) in Fang & Baranger, PRA 91, 053845 (2015)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.649078992028243*^9, 3.6490790686977673`*^9}, {
   3.649079118582423*^9, 3.649079143479274*^9}, {3.6490792348711452`*^9, 
   3.649079242709757*^9}, {3.6490836521786613`*^9, 3.649083663529286*^9}, {
   3.649083694892158*^9, 3.649083782682109*^9}, {3.649083831849*^9, 
   3.649083940951961*^9}, {3.6490875682278967`*^9, 3.64908757063793*^9}, {
   3.649087795545218*^9, 3.649087886317029*^9}, 3.6493448195849123`*^9, {
   3.7057113030076237`*^9, 3.705711305095469*^9}, {3.70571135347365*^9, 
   3.7057114415533323`*^9}, {3.7057114727484694`*^9, 3.705711476141501*^9}, {
   3.7057115505810823`*^9, 3.7057115548001347`*^9}, {3.705711587970564*^9, 
   3.705711595337204*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV2Hc81V0YAHBbZjIu2VxcXBRJGTkPilBoEJJRoUSp1wgVSSgjKyRKopSK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"|\[Chi](\\!\\(\\*SubscriptBox[\\(x\\), \
\\(d\\)]\\),\\!\\(\\*SubscriptBox[\\(x\\), \\(d\\)]\\)+\[Tau],t\[Rule]\
\[Infinity])\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm],
      None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  Method->{},
  PlotLabel->FormBox[
   "\"Fig.13(d) in Fang & Baranger, PRA 91, 053845 (2015)\"", TraditionalForm],
  PlotRange->{{0, 15}, {0, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.705711596199527*^9}]
}, Open  ]],

Cell["\<\
This is another comparison with the unpublished result calculated using \
scattering theory [PRA 91, 053845 (2015)].\
\>", "Text",
 CellChangeTimes->{{3.705711691162445*^9, 3.7057117580580063`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", 
    SubscriptBox["g", "2"], 
    RowBox[{"(", "t", ")"}], " ", "curve", " ", "in", " ", "solid", " ", 
    "blue", " ", "is", " ", "copied", " ", "from", " ", "the", " ", 
    "scattering", " ", "theory", " ", "notebook"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "\[Chi]amp", "]"}], "^", "2"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "\[Rule]", 
          RowBox[{"Pi", "/", "400"}]}], ",", 
         RowBox[{"x1", "\[Rule]", "3"}], ",", 
         RowBox[{"x2", "\[Rule]", 
          RowBox[{"3", "+", "\[Tau]"}]}], ",", 
         RowBox[{"t", "\[Rule]", "200"}], ",", 
         RowBox[{"\[CapitalGamma]", "\[Rule]", "1"}], ",", 
         RowBox[{"w0", "\[Rule]", "100"}], ",", 
         RowBox[{"k", "\[Rule]", 
          RowBox[{"995", "/", "10"}]}], ",", 
         RowBox[{"A", "\[Rule]", "1"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "15"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "All"}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Dashed", ",", "Thick"}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\[CapitalGamma]\[Tau]\>\"", ",", 
         "\"\<|\[Chi](\!\(\*SubscriptBox[\(x\), \
\(d\)]\),\!\(\*SubscriptBox[\(x\), \
\(d\)]\)+\[Tau],t\[Rule]\[Infinity])\!\(\*SuperscriptBox[\(|\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
      RowBox[{
      "PlotLabel", "\[Rule]", 
       "\"\<\!\(\*SubscriptBox[\(k\), \(0\)]\)a=\[Pi]/4, \
k/\[CapitalGamma]=99.5, \!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\)/\
\[CapitalGamma]=100\>\""}]}], "]"}], ",", 
    GraphicsBox[{{}, {}, 
      {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13c0l/8XAHB7z0j23ptPoeXekiSjUlQSIREhoswSSsPOSt8ySkahgSIh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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{None, None},
     AxesOrigin->{0, 0},
     Method->{},
     PlotRange->{All, {0, All}},
     PlotRangeClipping->True,
     PlotRangePadding->{Automatic, Automatic}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.649078992028243*^9, 3.6490790686977673`*^9}, {
   3.649079118582423*^9, 3.649079143479274*^9}, {3.6490792348711452`*^9, 
   3.649079242709757*^9}, {3.6490836521786613`*^9, 3.649083663529286*^9}, {
   3.649083694892158*^9, 3.649083782682109*^9}, {3.649083831849*^9, 
   3.649083940951961*^9}, {3.6490875682278967`*^9, 3.64908757063793*^9}, {
   3.649087795545218*^9, 3.649087886317029*^9}, 3.6493448195849123`*^9, {
   3.7057113030076237`*^9, 3.705711305095469*^9}, {3.705711623854301*^9, 
   3.7057116809968147`*^9}, {3.705711756302343*^9, 3.705711838139983*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJwV12k8FF4XwHEzYxZrsieEkDBEUVHOsWSNUBJREpVCKiGUNalkiVKUCqmI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      "]]}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13c0l/8XAHB7z0j23ptPoeXekiSjUlQSIREhoswSSsPOSt8ySkahgSIh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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"|\[Chi](\\!\\(\\*SubscriptBox[\\(x\\), \
\\(d\\)]\\),\\!\\(\\*SubscriptBox[\\(x\\), \\(d\\)]\\)+\[Tau],t\[Rule]\
\[Infinity])\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm],
      None}, {
     FormBox["\"\[CapitalGamma]\[Tau]\"", TraditionalForm], None}},
  Method->{},
  PlotLabel->FormBox[
   "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(0\\)]\\)a=\[Pi]/4, \
k/\[CapitalGamma]=99.5, \\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(0\\)]\\)/\
\[CapitalGamma]=100\"", TraditionalForm],
  PlotRange->{{0, 15}, {0, All}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.649087672189633*^9, {3.649087801625663*^9, 3.649087886744092*^9}, 
   3.705711626674396*^9, {3.705711794324731*^9, 3.705711812823847*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2.4 Double-excitation sector
initial condition: single-photon exponential wavepacket\
\>", "Subsection",
 CellChangeTimes->{{3.64624827447187*^9, 3.646248308463092*^9}, {
   3.646264710785388*^9, 3.6462647150699797`*^9}, {3.646270836297244*^9, 
   3.646270839434328*^9}, {3.646751436708043*^9, 3.64675144425867*^9}, {
   3.646752228162314*^9, 3.64675223182625*^9}, {3.6468635857130632`*^9, 
   3.646863616402749*^9}, {3.705602217388197*^9, 3.705602221061075*^9}, {
   3.705607503506153*^9, 3.705607503705041*^9}, {3.7056085459866743`*^9, 
   3.705608546663979*^9}, {3.705620422500614*^9, 3.7056204336908283`*^9}, {
   3.7056221121304007`*^9, 3.7056222048755217`*^9}, 3.705624662555483*^9, {
   3.705690938204115*^9, 3.705690938264151*^9}}],

Cell[CellGroupData[{

Cell["Exact solution (x<-a)", "Subsubsection",
 CellChangeTimes->{{3.649344780211434*^9, 3.6493447917473288`*^9}, {
  3.6493448992711353`*^9, 3.649344904817069*^9}}],

Cell[TextData[{
 "The code below verifies that the solution of \[Psi](x<-a, t) is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Psi]", "(", 
     RowBox[{
      RowBox[{"x", "-", "t"}], ",", "0"}], ")"}], "\[Times]", 
    RowBox[{
     SubscriptBox["e", "1"], "(", "t", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "1"], "(", "t", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the solution of spontaneous emission solved in the one-excitation \
sector, and \[Psi](x,0) is described by an exponential wavepacket."
}], "Text",
 CellChangeTimes->{{3.7056931050235*^9, 3.705693291824833*^9}, {
  3.705693456614005*^9, 3.705693461770707*^9}, {3.705711977538887*^9, 
  3.705712058766364*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"exponential", " ", "wavepacket"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Psi]0", "[", "x_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"I", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", " ", "k"}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"\[CapitalGamma]", "/", "2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", "a"}], ")"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.646088970578529*^9, 3.646089024884512*^9}, 
   3.646089500923807*^9, {3.6462708591538258`*^9, 3.64627089688807*^9}, 
   3.647011558175605*^9, {3.647011703093919*^9, 3.647011704493245*^9}, {
   3.705712131803009*^9, 3.7057121850492163`*^9}, {3.7057123242228413`*^9, 
   3.705712331362357*^9}, 3.705717369366701*^9, {3.70571760172995*^9, 
   3.705717608920129*^9}, {3.7057189609744368`*^9, 3.705718961612316*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"sol", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], " ", "is", " ", 
     "the", " ", "spontaneous", " ", "emission", " ", "solution"}], ",", " ", 
    
    RowBox[{
     SubscriptBox["e", "1"], 
     RowBox[{"(", "t", ")"}]}], ",", " ", 
    RowBox[{
    "and", " ", "solSum", " ", "is", " ", "the", " ", "full", " ", "solution",
      " ", "\[Psi]", 
     RowBox[{"(", 
      RowBox[{"x", ",", "t"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sol", "[", "0", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"I", " ", "w0"}], "+", 
          RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}], "t"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "[", 
     RowBox[{
      RowBox[{"n_", "?", "IntegerQ"}], "/;", 
      RowBox[{"n", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"I", " ", "w0"}], "+", 
          RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}]}], "t"}], "]"}], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalGamma]", "/", "2"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"I", " ", "w0"}], "+", 
             RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], "*", "2", "a"}], 
          "]"}]}], ")"}], "^", "n"}], 
      RowBox[{"n", "!"}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"2", "n", " ", "a"}]}], ")"}], "^", "n"}]}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"solSum", "[", 
      RowBox[{
       RowBox[{"n_", "?", "IntegerQ"}], "/;", 
       RowBox[{"n", "\[GreaterEqual]", "0"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{"\[Psi]0", "[", 
       RowBox[{"x", "-", "t"}], "]"}], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"sol", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"valid", " ", "in", " ", "x"}], "<", 
      RowBox[{
       RowBox[{"-", "a"}], " ", "and", " ", "0"}], "\[LessEqual]", "t", 
      "\[LessEqual]", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], "a"}]}], " ", "*)"}], "\n", 
    RowBox[{
     RowBox[{"solSum", "[", 
      RowBox[{
       RowBox[{"n_", "?", "IntegerQ"}], "/;", 
       RowBox[{"n", "<", "0"}]}], "]"}], "=", "0"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6490017180428*^9, 3.649001742436083*^9}, {
  3.649002711761177*^9, 3.649002715360491*^9}, {3.705718436216805*^9, 
  3.705718436629611*^9}, {3.705718772543497*^9, 3.705718845360055*^9}}],

Cell["\<\
Check the solution indeed satisfies the delay partial differential equation \
for arbitrary integer n\[GreaterEqual]0 in x<-a; the calculation becomes \
slower as n increase.\
\>", "Text",
 CellChangeTimes->{{3.6495500746446457`*^9, 3.649550091598081*^9}, {
  3.705623721970851*^9, 3.705623811579167*^9}, {3.705693428382044*^9, 
  3.7056934355688562`*^9}, {3.705718930338023*^9, 3.705718933036559*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.7057186498938713`*^9, 3.7057187012146797`*^9}, {
  3.705718895124298*^9, 3.7057189140453672`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FunctionExpand", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"solSum", "[", "n", "]"}], ",", "t"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"solSum", "[", "n", "]"}], ",", "x"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", " ", "w0"}], "+", 
        RowBox[{"\[CapitalGamma]", "/", "2"}]}], ")"}], 
      RowBox[{"solSum", "[", "n", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"solSum", "[", 
         RowBox[{"n", "-", "1"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "\[Rule]", 
           RowBox[{"x", "-", 
            RowBox[{"2", "a"}]}]}], ",", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"t", "-", 
            RowBox[{"2", "a"}]}]}]}], "}"}]}], ")"}]}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6490029155445004`*^9, 3.649002917224556*^9}, {
   3.705718661380209*^9, 3.705718670417398*^9}, 3.705718754337532*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.7057186720622663`*^9, 3.705718673342598*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.705718675001322*^9, 3.705718707649835*^9}, {
  3.7057189097391787`*^9, 3.7057189247489777`*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 851},
WindowMargins->{{1, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1390, 25, 187, "Text"],
Cell[CellGroupData[{
Cell[1972, 49, 543, 7, 80, "Section"],
Cell[CellGroupData[{
Cell[2540, 60, 591, 10, 69, "Subsection"],
Cell[3134, 72, 193, 4, 30, "Text"],
Cell[3330, 78, 440, 9, 28, "Input"],
Cell[3773, 89, 1216, 33, 28, "Input"],
Cell[4992, 124, 924, 22, 28, "Input"],
Cell[5919, 148, 538, 15, 28, "Input"],
Cell[6460, 165, 110, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[6595, 170, 122, 2, 28, "Input"],
Cell[6720, 174, 935, 28, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7692, 207, 151, 3, 28, "Input"],
Cell[7846, 212, 1473, 42, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9356, 259, 149, 3, 28, "Input"],
Cell[9508, 264, 1230, 35, 66, "Output"]
}, Open  ]],
Cell[10753, 302, 233, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[11011, 311, 761, 20, 28, "Input"],
Cell[11775, 333, 1798, 52, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13610, 390, 577, 15, 28, "Input"],
Cell[14190, 407, 507, 15, 53, "Output"]
}, Open  ]],
Cell[14712, 425, 283, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[15020, 435, 788, 20, 28, "Input"],
Cell[15811, 457, 1340, 40, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17188, 502, 527, 14, 28, "Input"],
Cell[17718, 518, 421, 11, 53, "Output"]
}, Open  ]],
Cell[18154, 532, 112, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[18291, 537, 150, 3, 28, "Input"],
Cell[18444, 542, 94, 1, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[18587, 549, 582, 10, 61, "Subsection"],
Cell[19172, 561, 193, 4, 30, "Text"],
Cell[19368, 567, 638, 16, 28, "Input"],
Cell[20009, 585, 1244, 34, 28, "Input"],
Cell[21256, 621, 922, 22, 28, "Input"],
Cell[22181, 645, 540, 15, 28, "Input"],
Cell[22724, 662, 110, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[22859, 667, 120, 2, 28, "Input"],
Cell[22982, 671, 1250, 37, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24269, 713, 151, 3, 28, "Input"],
Cell[24423, 718, 1987, 57, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26447, 780, 149, 3, 28, "Input"],
Cell[26599, 785, 1443, 42, 67, "Output"]
}, Open  ]],
Cell[28057, 830, 233, 5, 30, "Text"],
Cell[28293, 837, 766, 20, 28, "Input"],
Cell[29062, 859, 635, 16, 28, "Input"],
Cell[CellGroupData[{
Cell[29722, 879, 619, 16, 28, "Input"],
Cell[30344, 897, 680, 22, 53, "Output"]
}, Open  ]],
Cell[31039, 922, 279, 6, 30, "Text"],
Cell[31321, 930, 820, 21, 28, "Input"],
Cell[32144, 953, 689, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[32858, 974, 669, 16, 28, "Input"],
Cell[33530, 992, 556, 17, 53, "Output"]
}, Open  ]],
Cell[34101, 1012, 112, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[34238, 1017, 149, 3, 28, "Input"],
Cell[34390, 1022, 122, 2, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34561, 1030, 435, 8, 61, "Subsection"],
Cell[34999, 1040, 279, 5, 30, "Text"],
Cell[35281, 1047, 542, 14, 28, "Input"],
Cell[CellGroupData[{
Cell[35848, 1065, 115, 1, 35, "Subsubsection"],
Cell[35966, 1068, 208, 4, 30, "Text"],
Cell[36177, 1074, 2317, 59, 63, "Input"],
Cell[38497, 1135, 261, 5, 30, "Text"],
Cell[38761, 1142, 2737, 70, 80, "Input"],
Cell[41501, 1214, 257, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[41783, 1223, 1107, 33, 28, "Input"],
Cell[42893, 1258, 445, 10, 28, "Output"]
}, Open  ]],
Cell[43353, 1271, 204, 4, 30, "Text"],
Cell[43560, 1277, 883, 21, 28, "Input"],
Cell[CellGroupData[{
Cell[44468, 1302, 151, 3, 28, "Input"],
Cell[44622, 1307, 4631, 128, 109, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49302, 1441, 117, 1, 29, "Subsubsection"],
Cell[49422, 1444, 202, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[49649, 1452, 1054, 31, 28, "Input"],
Cell[50706, 1485, 445, 10, 28, "Output"]
}, Open  ]],
Cell[51166, 1498, 259, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[51450, 1507, 332, 9, 28, "Input"],
Cell[51785, 1518, 1424, 41, 66, "Output"]
}, Open  ]],
Cell[53224, 1562, 1846, 48, 28, "Input"],
Cell[55073, 1612, 304, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[55402, 1622, 1176, 33, 28, "Input"],
Cell[56581, 1657, 468, 11, 28, "Output"]
}, Open  ]],
Cell[57064, 1671, 155, 4, 30, "Text"],
Cell[57222, 1677, 550, 14, 28, "Input"],
Cell[CellGroupData[{
Cell[57797, 1695, 151, 3, 28, "Input"],
Cell[57951, 1700, 2521, 72, 69, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[60521, 1778, 124, 1, 29, "Subsubsection"],
Cell[60648, 1781, 909, 27, 35, "Text"],
Cell[61560, 1810, 1573, 42, 63, "Input"],
Cell[63136, 1854, 705, 16, 28, "Input"],
Cell[63844, 1872, 661, 16, 28, "Input"],
Cell[CellGroupData[{
Cell[64530, 1892, 712, 17, 28, "Input"],
Cell[65245, 1911, 1298, 40, 73, "Output"]
}, Open  ]],
Cell[66558, 1954, 855, 26, 36, "Text"],
Cell[67416, 1982, 889, 27, 61, "Input"],
Cell[CellGroupData[{
Cell[68330, 2013, 1481, 41, 77, "Input"],
Cell[69814, 2056, 16401, 278, 265, "Output"]
}, Open  ]],
Cell[86230, 2337, 961, 28, 35, "Text"],
Cell[87194, 2367, 1380, 36, 28, "Input"],
Cell[88577, 2405, 780, 18, 28, "Input"],
Cell[89360, 2425, 705, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[90090, 2446, 760, 17, 28, "Input"],
Cell[90853, 2465, 1149, 36, 73, "Output"]
}, Open  ]],
Cell[92017, 2504, 945, 27, 36, "Text"],
Cell[92965, 2533, 929, 25, 58, "Input"],
Cell[CellGroupData[{
Cell[93919, 2562, 1534, 42, 77, "Input"],
Cell[95456, 2606, 16575, 281, 255, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112068, 2892, 1581, 41, 46, "Input"],
Cell[113652, 2935, 7810, 139, 255, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[121523, 3081, 744, 12, 61, "Subsection"],
Cell[122270, 3095, 230, 5, 30, "Text"],
Cell[122503, 3102, 279, 5, 30, "Text"],
Cell[122785, 3109, 616, 16, 28, "Input"],
Cell[CellGroupData[{
Cell[123426, 3129, 115, 1, 35, "Subsubsection"],
Cell[123544, 3132, 208, 4, 30, "Text"],
Cell[123755, 3138, 1838, 47, 28, "Input"],
Cell[125596, 3187, 261, 5, 30, "Text"],
Cell[125860, 3194, 2218, 57, 46, "Input"],
Cell[128081, 3253, 257, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[128363, 3262, 1107, 33, 28, "Input"],
Cell[129473, 3297, 613, 13, 28, "Output"]
}, Open  ]],
Cell[130101, 3313, 204, 4, 30, "Text"],
Cell[130308, 3319, 933, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[131266, 3345, 151, 3, 28, "Input"],
Cell[131420, 3350, 2631, 75, 67, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[134100, 3431, 117, 1, 29, "Subsubsection"],
Cell[134220, 3434, 202, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[134447, 3442, 1054, 31, 28, "Input"],
Cell[135504, 3475, 635, 14, 28, "Output"]
}, Open  ]],
Cell[136154, 3492, 259, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[136438, 3501, 330, 9, 28, "Input"],
Cell[136771, 3512, 1226, 28, 39, "Output"]
}, Open  ]],
Cell[138012, 3543, 1921, 49, 28, "Input"],
Cell[139936, 3594, 304, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[140265, 3604, 1176, 33, 28, "Input"],
Cell[141444, 3639, 685, 14, 28, "Output"]
}, Open  ]],
Cell[142144, 3656, 155, 4, 30, "Text"],
Cell[142302, 3662, 570, 14, 28, "Input"],
Cell[CellGroupData[{
Cell[142897, 3680, 149, 3, 28, "Input"],
Cell[143049, 3685, 1683, 48, 67, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[144781, 3739, 182, 4, 29, "Subsubsection"],
Cell[144966, 3745, 203, 4, 30, "Text"],
Cell[145172, 3751, 1231, 32, 28, "Input"],
Cell[146406, 3785, 1305, 34, 28, "Input"],
Cell[147714, 3821, 1205, 31, 28, "Input"],
Cell[148922, 3854, 323, 9, 32, "Text"],
Cell[149248, 3865, 759, 18, 28, "Input"],
Cell[150010, 3885, 761, 19, 28, "Input"],
Cell[150774, 3906, 670, 17, 28, "Input"],
Cell[151447, 3925, 631, 16, 28, "Input"],
Cell[CellGroupData[{
Cell[152103, 3945, 672, 16, 28, "Input"],
Cell[152778, 3963, 642, 21, 53, "Output"]
}, Open  ]],
Cell[153435, 3987, 296, 9, 32, "Text"],
Cell[153734, 3998, 853, 20, 28, "Input"],
Cell[154590, 4020, 958, 22, 28, "Input"],
Cell[155551, 4044, 718, 19, 28, "Input"],
Cell[156272, 4065, 658, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[156955, 4086, 675, 16, 28, "Input"],
Cell[157633, 4104, 656, 22, 55, "Output"]
}, Open  ]],
Cell[158304, 4129, 298, 9, 32, "Text"],
Cell[158605, 4140, 856, 21, 28, "Input"],
Cell[159464, 4163, 808, 21, 28, "Input"],
Cell[160275, 4186, 718, 19, 28, "Input"],
Cell[160996, 4207, 658, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[161679, 4228, 653, 16, 28, "Input"],
Cell[162335, 4246, 414, 13, 53, "Output"]
}, Open  ]],
Cell[162764, 4262, 137, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[162926, 4269, 164, 3, 28, "Input"],
Cell[163093, 4274, 70, 1, 28, "Output"]
}, Open  ]],
Cell[163178, 4278, 403, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[163606, 4292, 864, 28, 51, "Input"],
Cell[164473, 4322, 125, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164635, 4329, 540, 17, 51, "Input"],
Cell[165178, 4348, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165309, 4354, 915, 29, 51, "Input"],
Cell[166227, 4385, 99, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166363, 4391, 944, 25, 46, "Input"],
Cell[167310, 4418, 29731, 525, 282, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[197090, 4949, 352, 10, 31, "Subsubsection"],
Cell[197445, 4961, 152, 4, 30, "Text"],
Cell[197600, 4967, 780, 20, 35, "Text"],
Cell[CellGroupData[{
Cell[198405, 4991, 812, 20, 28, "Input"],
Cell[199220, 5013, 5122, 137, 119, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[204379, 5155, 582, 15, 22, "Input"],
Cell[204964, 5172, 12067, 291, 173, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[217068, 5468, 859, 21, 22, "Input"],
Cell[217930, 5491, 1550, 46, 69, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[219517, 5542, 635, 16, 22, "Input"],
Cell[220155, 5560, 2688, 79, 100, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[222880, 5644, 589, 16, 22, "Input"],
Cell[223472, 5662, 1326, 39, 69, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[224835, 5706, 674, 16, 22, "Input"],
Cell[225512, 5724, 4346, 130, 85, "Output"]
}, Open  ]],
Cell[229873, 5857, 573, 15, 46, "Input"],
Cell[230449, 5874, 937, 28, 67, "Output"],
Cell[231389, 5904, 594, 19, 35, "Text"],
Cell[CellGroupData[{
Cell[232008, 5927, 764, 20, 28, "Input"],
Cell[232775, 5949, 4055, 121, 89, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[236867, 6075, 535, 14, 22, "Input"],
Cell[237405, 6091, 6257, 174, 136, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[243699, 6270, 714, 19, 22, "Input"],
Cell[244416, 6291, 2208, 70, 69, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[246661, 6366, 467, 13, 22, "Input"],
Cell[247131, 6381, 4195, 119, 100, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[251363, 6505, 765, 21, 22, "Input"],
Cell[252131, 6528, 14640, 391, 164, "Output"]
}, Open  ]],
Cell[266786, 6922, 583, 15, 35, "Text"],
Cell[CellGroupData[{
Cell[267394, 6941, 832, 20, 28, "Input"],
Cell[268229, 6963, 17991, 487, 216, "Output"]
}, Open  ]],
Cell[286235, 7453, 325, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[286585, 7463, 239, 5, 28, "Input"],
Cell[286827, 7470, 222, 5, 32, "Output"]
}, Open  ]],
Cell[287064, 7478, 248, 3, 30, "Text"],
Cell[287315, 7483, 231, 5, 28, "Input"],
Cell[287549, 7490, 616, 13, 32, "Text"],
Cell[288168, 7505, 3902, 93, 148, "Input"],
Cell[292073, 7600, 1268, 34, 46, "Input"],
Cell[CellGroupData[{
Cell[293366, 7638, 798, 16, 28, "Input"],
Cell[294167, 7656, 309, 7, 67, "Message"],
Cell[294479, 7665, 308, 7, 67, "Message"],
Cell[294790, 7674, 311, 7, 67, "Message"],
Cell[295104, 7683, 311, 7, 67, "Message"],
Cell[295418, 7692, 309, 7, 67, "Message"],
Cell[295730, 7701, 588, 14, 157, "Message"],
Cell[296321, 7717, 309, 7, 67, "Message"],
Cell[296633, 7726, 309, 7, 67, "Message"],
Cell[296945, 7735, 589, 14, 157, "Message"],
Cell[297537, 7751, 309, 7, 67, "Message"],
Cell[297849, 7760, 589, 14, 70, "Message"],
Cell[298441, 7776, 309, 7, 70, "Message"],
Cell[298753, 7785, 198, 5, 70, "Message"],
Cell[298954, 7792, 587, 14, 70, "Message"],
Cell[299544, 7808, 309, 7, 67, "Message"],
Cell[299856, 7817, 200, 5, 37, "Message"],
Cell[300059, 7824, 589, 14, 157, "Message"],
Cell[300651, 7840, 309, 7, 67, "Message"],
Cell[300963, 7849, 198, 5, 37, "Message"],
Cell[301164, 7856, 589, 14, 157, "Message"],
Cell[301756, 7872, 587, 14, 157, "Message"],
Cell[302346, 7888, 589, 14, 157, "Message"],
Cell[302938, 7904, 309, 7, 67, "Message"],
Cell[303250, 7913, 198, 5, 37, "Message"],
Cell[303451, 7920, 589, 14, 70, "Message"],
Cell[304043, 7936, 195, 5, 70, "Message"],
Cell[304241, 7943, 309, 7, 70, "Message"],
Cell[304553, 7952, 587, 14, 70, "Message"],
Cell[305143, 7968, 196, 5, 70, "Message"],
Cell[305342, 7975, 309, 7, 70, "Message"],
Cell[305654, 7984, 309, 7, 70, "Message"],
Cell[305966, 7993, 555, 13, 70, "Message"],
Cell[306524, 8008, 198, 5, 70, "Message"],
Cell[306725, 8015, 554, 13, 70, "Message"],
Cell[307282, 8030, 311, 7, 70, "Message"],
Cell[307596, 8039, 555, 13, 70, "Message"],
Cell[308154, 8054, 309, 7, 70, "Message"],
Cell[308466, 8063, 554, 13, 70, "Message"],
Cell[309023, 8078, 309, 7, 70, "Message"],
Cell[309335, 8087, 553, 13, 70, "Message"],
Cell[309891, 8102, 311, 7, 70, "Message"],
Cell[310205, 8111, 200, 5, 70, "Message"],
Cell[310408, 8118, 554, 13, 70, "Message"],
Cell[310965, 8133, 311, 7, 70, "Message"],
Cell[311279, 8142, 200, 5, 70, "Message"],
Cell[311482, 8149, 554, 13, 70, "Message"],
Cell[312039, 8164, 309, 7, 70, "Message"],
Cell[312351, 8173, 309, 7, 70, "Message"],
Cell[312663, 8182, 198, 5, 70, "Message"],
Cell[312864, 8189, 553, 13, 70, "Message"],
Cell[313420, 8204, 196, 5, 70, "Message"],
Cell[313619, 8211, 554, 13, 70, "Message"],
Cell[314176, 8226, 196, 5, 70, "Message"],
Cell[314375, 8233, 308, 7, 70, "Message"],
Cell[314686, 8242, 555, 13, 70, "Message"],
Cell[315244, 8257, 196, 5, 70, "Message"],
Cell[315443, 8264, 309, 7, 70, "Message"],
Cell[315755, 8273, 309, 7, 70, "Message"],
Cell[316067, 8282, 309, 7, 70, "Message"],
Cell[316379, 8291, 553, 13, 70, "Message"],
Cell[316935, 8306, 309, 7, 70, "Message"],
Cell[317247, 8315, 405, 9, 70, "Message"],
Cell[317655, 8326, 330, 7, 70, "Message"],
Cell[317988, 8335, 553, 13, 70, "Message"],
Cell[318544, 8350, 552, 13, 70, "Message"],
Cell[319099, 8365, 330, 7, 70, "Message"],
Cell[319432, 8374, 309, 7, 70, "Message"],
Cell[319744, 8383, 198, 5, 70, "Message"],
Cell[319945, 8390, 309, 7, 70, "Message"],
Cell[320257, 8399, 332, 7, 70, "Message"],
Cell[320592, 8408, 332, 7, 70, "Message"],
Cell[320927, 8417, 332, 7, 70, "Message"],
Cell[321262, 8426, 197, 5, 70, "Message"],
Cell[321462, 8433, 555, 13, 70, "Message"],
Cell[322020, 8448, 553, 13, 70, "Message"],
Cell[322576, 8463, 311, 7, 70, "Message"],
Cell[322890, 8472, 198, 5, 70, "Message"],
Cell[323091, 8479, 311, 7, 70, "Message"],
Cell[323405, 8488, 198, 5, 70, "Message"],
Cell[323606, 8495, 3152, 45, 70, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[326795, 8545, 212, 6, 22, "Input"],
Cell[327010, 8553, 6259, 203, 208, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[333306, 8761, 1020, 21, 40, "Input"],
Cell[334329, 8784, 18289, 385, 266, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[352691, 9177, 595, 8, 80, "Section"],
Cell[CellGroupData[{
Cell[353311, 9189, 640, 11, 69, "Subsection"],
Cell[CellGroupData[{
Cell[353976, 9204, 209, 3, 35, "Subsubsection"],
Cell[354188, 9209, 240, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[354453, 9218, 1078, 30, 74, "Input"],
Cell[355534, 9250, 1186, 35, 66, "Output"]
}, Open  ]],
Cell[356735, 9288, 2802, 81, 86, "Input"],
Cell[359540, 9371, 1445, 38, 46, "Input"],
Cell[360988, 9411, 253, 7, 28, "Input"],
Cell[361244, 9420, 339, 5, 30, "Text"],
Cell[361586, 9427, 305, 6, 30, "Text"],
Cell[361894, 9435, 758, 12, 28, "Input"],
Cell[362655, 9449, 1912, 56, 46, "Input"],
Cell[CellGroupData[{
Cell[364592, 9509, 656, 17, 46, "Input"],
Cell[365251, 9528, 72, 1, 28, "Output"]
}, Open  ]],
Cell[365338, 9532, 607, 10, 49, "Text"],
Cell[CellGroupData[{
Cell[365970, 9546, 1783, 48, 81, "Input"],
Cell[367756, 9596, 933, 27, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368726, 9628, 1807, 47, 84, "Input"],
Cell[370536, 9677, 958, 30, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371531, 9712, 255, 5, 28, "Input"],
Cell[371789, 9719, 319, 8, 33, "Output"]
}, Open  ]],
Cell[372123, 9730, 620, 10, 49, "Text"],
Cell[372746, 9742, 287, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[373058, 9754, 1113, 32, 46, "Input"],
Cell[374174, 9788, 1075, 30, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375286, 9823, 1780, 47, 74, "Input"],
Cell[377069, 9872, 775, 23, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377881, 9900, 621, 15, 46, "Input"],
Cell[378505, 9917, 265, 8, 32, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[378819, 9931, 116, 1, 29, "Subsubsection"],
Cell[378938, 9934, 104, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[379067, 9939, 831, 24, 28, "Input"],
Cell[379901, 9965, 690, 20, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380628, 9990, 635, 17, 39, "Input"],
Cell[381266, 10009, 453, 12, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381756, 10026, 967, 26, 70, "Input"],
Cell[382726, 10054, 213, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382976, 10064, 945, 26, 67, "Input"],
Cell[383924, 10092, 252, 6, 47, "Output"]
}, Open  ]],
Cell[384191, 10101, 108, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[384324, 10106, 1646, 42, 28, "Input"],
Cell[385973, 10150, 2372, 62, 71, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[388406, 10219, 707, 12, 61, "Subsection"],
Cell[CellGroupData[{
Cell[389138, 10235, 209, 3, 35, "Subsubsection"],
Cell[389350, 10240, 405, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[389780, 10251, 1476, 40, 74, "Input"],
Cell[391259, 10293, 1489, 47, 67, "Output"]
}, Open  ]],
Cell[392763, 10343, 3549, 95, 143, "Input"],
Cell[396315, 10440, 1225, 35, 46, "Input"],
Cell[397543, 10477, 253, 7, 28, "Input"],
Cell[397799, 10486, 397, 7, 30, "Text"],
Cell[398199, 10495, 909, 14, 28, "Input"],
Cell[399111, 10511, 2684, 74, 66, "Input"],
Cell[CellGroupData[{
Cell[401820, 10589, 942, 22, 46, "Input"],
Cell[402765, 10613, 70, 1, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[402896, 10621, 702, 12, 61, "Subsection"],
Cell[CellGroupData[{
Cell[403623, 10637, 165, 2, 35, "Subsubsection"],
Cell[403791, 10641, 314, 4, 30, "Text"],
Cell[404108, 10647, 985, 31, 52, "Text"],
Cell[405096, 10680, 1030, 28, 46, "Input"],
Cell[406129, 10710, 233, 6, 28, "Input"],
Cell[406365, 10718, 384, 5, 30, "Text"],
Cell[406752, 10725, 372, 7, 30, "Text"],
Cell[407127, 10734, 628, 10, 28, "Input"],
Cell[407758, 10746, 1729, 52, 28, "Input"],
Cell[CellGroupData[{
Cell[409512, 10802, 805, 19, 28, "Input"],
Cell[410320, 10823, 75, 1, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[410444, 10830, 348, 5, 29, "Subsubsection"],
Cell[410795, 10837, 394, 6, 30, "Text"],
Cell[411192, 10845, 85489, 1511, 640, "Text"],
Cell[496684, 12358, 485, 9, 28, "Input"],
Cell[497172, 12369, 294, 5, 28, "Input"],
Cell[497469, 12376, 547, 12, 28, "Input"],
Cell[498019, 12390, 398, 11, 28, "Input"],
Cell[498420, 12403, 315, 9, 28, "Input"],
Cell[498738, 12414, 272, 5, 28, "Input"],
Cell[499013, 12421, 165, 4, 28, "Input"],
Cell[499181, 12427, 504, 15, 28, "Input"],
Cell[499688, 12444, 2975, 85, 63, "Input"],
Cell[502666, 12531, 4954, 128, 131, "Input"],
Cell[507623, 12661, 282, 5, 30, "Text"],
Cell[507908, 12668, 231, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[508164, 12677, 298, 7, 28, "Input"],
Cell[508465, 12686, 1217, 33, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509719, 12724, 397, 8, 31, "Input"],
Cell[510119, 12734, 2231, 58, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512387, 12797, 247, 6, 28, "Input"],
Cell[512637, 12805, 5344, 145, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518018, 12955, 298, 7, 28, "Input"],
Cell[518319, 12964, 9904, 246, 185, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[528272, 13216, 116, 1, 29, "Subsubsection"],
Cell[528391, 13219, 468, 7, 30, "Text"],
Cell[528862, 13228, 943, 24, 56, "Text"],
Cell[529808, 13254, 343, 10, 28, "Input"],
Cell[530154, 13266, 106, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[530285, 13271, 2466, 66, 91, "Input"],
Cell[532754, 13339, 1814, 49, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534605, 13393, 2850, 75, 101, "Input"],
Cell[537458, 13470, 5504, 143, 94, "Output"]
}, Open  ]],
Cell[542977, 13616, 639, 18, 28, "Input"],
Cell[543619, 13636, 177, 4, 31, "Text"],
Cell[543799, 13642, 1078, 31, 28, "Input"],
Cell[CellGroupData[{
Cell[544902, 13677, 1020, 27, 46, "Input"],
Cell[545925, 13706, 9516, 248, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[555478, 13959, 1866, 43, 57, "Input"],
Cell[557347, 14004, 13790, 235, 265, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571174, 14244, 1867, 43, 57, "Input"],
Cell[573044, 14289, 13837, 236, 265, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586918, 14530, 1921, 44, 57, "Input"],
Cell[588842, 14576, 18034, 305, 265, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606913, 14886, 1971, 45, 57, "Input"],
Cell[608887, 14933, 20840, 351, 260, "Output"]
}, Open  ]],
Cell[629742, 15287, 208, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[629975, 15295, 11957, 218, 131, "Input"],
Cell[641935, 15515, 16155, 276, 260, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[658151, 15798, 749, 12, 61, "Subsection"],
Cell[CellGroupData[{
Cell[658925, 15814, 165, 2, 35, "Subsubsection"],
Cell[659093, 15818, 815, 22, 51, "Text"],
Cell[659911, 15842, 1064, 25, 46, "Input"],
Cell[660978, 15869, 3054, 93, 119, "Input"],
Cell[664035, 15964, 412, 7, 30, "Text"],
Cell[664450, 15973, 189, 4, 28, "Input"],
Cell[664642, 15979, 1138, 34, 28, "Input"],
Cell[CellGroupData[{
Cell[665805, 16017, 133, 2, 28, "Input"],
Cell[665941, 16021, 150, 2, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

